Invariant manifolds for analytic difference equations

We use a modification of the parameterization method to study invariant manifolds for difference equations. We establish existence, regularity, smooth dependence on parameters and study several singular limits, even if the difference equations do not define a dynamical system. This method also leads to efficient algorithms that we present with their implementations. The manifolds we consider include not only the classical strong stable and unstable manifolds but also manifolds associated to non-resonant spaces. When the difference equations are the Euler-Lagrange equations of a discrete variational we present sharper results. Note that, if the Legendre condition fails, the Euler-Lagrange equations can not be treated as a dynamical system. If the Legendre condition becomes singular, the dynamical system may be singular while the difference equation remains regular. We present numerical applications to several examples in the physics literature: the Frenkel-Kontorova model with long-range interactions and the Heisenberg model of spin chains with a perturbation. We also present extensions to finite differentiable difference equations.

==> anc/COMMANDS <==
#############################
##########  CODE
#############################
my_zeroin.c
### Math library, finds zeroes

manifold10.c
### The parameterizatin method

newtag
### Changes tags in the generated files

test
### The examples in the paper

/gnuplot/
### Contains gnuplot support

/latex/
### Contains latex support


#############################
##########  In terminal shell
#############################

#### Compile with this
cc -c my_zeroin.c
cc -o foo manifold10.c my_zeroin.o -lm

#### Run the program with this 
./foo 1.2 50 1 1 1 1 0.01 1

#### These mean:
## delta=1.2
## P'(0)=50
## K=nfreqs=1
## nfreq_1=1
## C_1=coeff_1=1
## range=R-1=1
## inter_1=gamma_2=0.01
## iterations=1

#### This prepares the points for 
#### gnuplot
sort -n manifold >> curve1

#### The program also generates
#### files for pari and gnuplot

############################
#### Using the bash shell script
#### newtag we change the tags
#### for the functions
#### and rename the file
#### manifold.gnu
############################

#### We get manifold1.gnu
bash newtag 1






#### Repeat with different values

./foo 1.2 50 1 1 1 2 0.01 0.01 1
#### These mean:
## delta=1.2
## P'(0)=50
## K=nfreqs=1
## nfreq_1=1
## C_1=coeff_1=1
## range=R-1=2
## inter_1=gamma_2=0.01
## inter_1=gamma_3=0.01
## iterations=1
############################

#### We get manifold2.gnu
bash newtag 2



./foo 1.2 50 1 1 1 2 0.01 0.02 1
#### These mean:
## delta=1.2
## P'(0)=50
## K=nfreqs=1
## nfreq_1=1
## C_1=coeff_1=1
## range=R-1=2
## inter_1=gamma_2=0.01
## inter_1=gamma_3=0.02
## iterations=1
############################

#### We get manifold3.gnu
bash newtag 3




#### In this example,
#### manifold1.gnu, manifold2.gnu
#### and manifold3.gnu can be 
#### used as imput in gnuplot


###########################
## For the paper, we
## used the values that
## are included in the 
## script 'test'
##########################

#############################
##########  In Gnuplot
#############################

#### Using points in the file
plot "curve1" u 2:3 w l
plot [0:4] "curve1" u 2:3 w l

#### Using the polynomial
load 'manifold.gnu'
plot [-1:1] P_(x)
plot [-1:1] error_(x)


#### For different runs
#### use different tags
#### (First prepare with 'newtag')

load 'manifold1.gnu'
plot [-1:1] P1(x)
plot [-1:1] error1(x)


load 'manifold2.gnu'
plot [-1:1] P2(x)
plot [-1:1] error2(x)

load 'manifold3.gnu'
plot [-1:1] P3(x)
plot [-1:1] error3(x)

#### It is possible to plot
#### multiple parametrizations

plot [-1:1] P1(x), P2(x), P3(x)
plot [-2:2] P1(x), P2(x), P3(x)
plot [-1:1] error1(x), error2(x), error3(x)


#### This is an example on how to use
#### gnuplot with LateX and PDF

set terminal pstricks

set output 'eee.tex'
plot [-2.5:2.5] P1(x) title '$P_a$', P2(x) title '$P_b$', P3(x) title '$P_c$'

set output 'ddd.tex'
plot [-1:1] abs(error1(x)) title '$|\Phi_a(P_a)|$', abs(error2(x)) title '$|\Phi_b(P_b)|$', abs(error3(x)) title '$|\Phi_c(P_c)|$'

set output 'ccc.tex'
plot [-1:1] error1(x) title '$\Phi_a(P_a)$', error2(x) title '$\Phi_b(P_b)$', error3(x) title '$\Phi_c(P_c)$'

#### For more details, check the 
#### support files in /gnuplot/ and /latex/





==> anc/gnuplot/README <==
In this example, manifold1.gnu, manifold2.gnu,
manifold3.gnu and manifold4.gnu are ready
and were generated by foo. 
Use the bash shell script 'test'

In gnuplot these can be used as
definitions to plot the parameterizations.

Use fig1.gnu, fig2.gnu and fig3.gnu
to generate the figures.

Inside gnuplot type:

> load './defs.gnu'
> load './fig1.gnu' 
> load './fig2.gnu' 
> load './fig3.gnu' 

We get the files fff1.tex, fff2.tex
and fff3.tex that can be used in
LateX with the package pstricks.


==> anc/gnuplot/defs.gnu <==
load './manifold1.gnu'
load './manifold2.gnu'
load './manifold3.gnu'
load './manifold4.gnu'



==> anc/gnuplot/eigen.gnu <==
print 1/lambda1
print 1/lambda2
print 1/lambda3
print 1/lambda4



==> anc/gnuplot/fff1.tex <==
% GNUPLOT: LaTeX picture using PSTRICKS macros
% Define new PST objects, if not already defined
\ifx\PSTloaded\undefined
\def\PSTloaded{t}
\psset{arrowsize=.01 3.2 1.4 .3}
\psset{dotsize=.01}
\catcode`@=11

\newpsobject{PST@Border}{psline}{linewidth=.0015,linestyle=solid}
\newpsobject{PST@Axes}{psline}{linewidth=.0015,linestyle=dotted,dotsep=.004}
\newpsobject{PST@Solid}{psline}{linewidth=.0015,linestyle=solid}
\newpsobject{PST@Dashed}{psline}{linewidth=.0015,linestyle=dashed,dash=.01 .01}
\newpsobject{PST@Dotted}{psline}{linewidth=.0025,linestyle=dotted,dotsep=.008}
\newpsobject{PST@LongDash}{psline}{linewidth=.0015,linestyle=dashed,dash=.02 .01}
\newpsobject{PST@Diamond}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square,dotangle=45}
\newpsobject{PST@Filldiamond}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square*,dotangle=45}
\newpsobject{PST@Cross}{psdots}{linewidth=.001,linestyle=solid,dotstyle=+,dotangle=45}
\newpsobject{PST@Plus}{psdots}{linewidth=.001,linestyle=solid,dotstyle=+}
\newpsobject{PST@Square}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square}
\newpsobject{PST@Circle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=o}
\newpsobject{PST@Triangle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=triangle}
\newpsobject{PST@Pentagon}{psdots}{linewidth=.001,linestyle=solid,dotstyle=pentagon}
\newpsobject{PST@Fillsquare}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square*}
\newpsobject{PST@Fillcircle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=*}
\newpsobject{PST@Filltriangle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=triangle*}
\newpsobject{PST@Fillpentagon}{psdots}{linewidth=.001,linestyle=solid,dotstyle=pentagon*}
\newpsobject{PST@Arrow}{psline}{linewidth=.001,linestyle=solid}
\catcode`@=12

\fi
\psset{unit=5.0in,xunit=5.0in,yunit=3.0in}
\pspicture(0.000000,0.000000)(1.000000,1.000000)
\ifx\nofigs\undefined
\catcode`@=11

\PST@Border(0.1300,0.1344)
(0.1450,0.1344)

\PST@Border(0.9519,0.1344)
(0.9369,0.1344)

\rput[r](0.1140,0.1344){-10}
\PST@Border(0.1300,0.2178)
(0.1450,0.2178)

\PST@Border(0.9519,0.2178)
(0.9369,0.2178)

\rput[r](0.1140,0.2178){-8}
\PST@Border(0.1300,0.3011)
(0.1450,0.3011)

\PST@Border(0.9519,0.3011)
(0.9369,0.3011)

\rput[r](0.1140,0.3011){-6}
\PST@Border(0.1300,0.3845)
(0.1450,0.3845)

\PST@Border(0.9519,0.3845)
(0.9369,0.3845)

\rput[r](0.1140,0.3845){-4}
\PST@Border(0.1300,0.4678)
(0.1450,0.4678)

\PST@Border(0.9519,0.4678)
(0.9369,0.4678)

\rput[r](0.1140,0.4678){-2}
\PST@Border(0.1300,0.5512)
(0.1450,0.5512)

\PST@Border(0.9519,0.5512)
(0.9369,0.5512)

\rput[r](0.1140,0.5512){ 0}
\PST@Border(0.1300,0.6345)
(0.1450,0.6345)

\PST@Border(0.9519,0.6345)
(0.9369,0.6345)

\rput[r](0.1140,0.6345){ 2}
\PST@Border(0.1300,0.7179)
(0.1450,0.7179)

\PST@Border(0.9519,0.7179)
(0.9369,0.7179)

\rput[r](0.1140,0.7179){ 4}
\PST@Border(0.1300,0.8012)
(0.1450,0.8012)

\PST@Border(0.9519,0.8012)
(0.9369,0.8012)

\rput[r](0.1140,0.8012){ 6}
\PST@Border(0.1300,0.8846)
(0.1450,0.8846)

\PST@Border(0.9519,0.8846)
(0.9369,0.8846)

\rput[r](0.1140,0.8846){ 8}
\PST@Border(0.1300,0.9679)
(0.1450,0.9679)

\PST@Border(0.9519,0.9679)
(0.9369,0.9679)

\rput[r](0.1140,0.9679){ 10}
\PST@Border(0.1300,0.1344)
(0.1300,0.1544)

\PST@Border(0.1300,0.9679)
(0.1300,0.9479)

\rput(0.1300,0.0924){-1.5}
\PST@Border(0.2670,0.1344)
(0.2670,0.1544)

\PST@Border(0.2670,0.9679)
(0.2670,0.9479)

\rput(0.2670,0.0924){-1}
\PST@Border(0.4040,0.1344)
(0.4040,0.1544)

\PST@Border(0.4040,0.9679)
(0.4040,0.9479)

\rput(0.4040,0.0924){-0.5}
\PST@Border(0.5409,0.1344)
(0.5409,0.1544)

\PST@Border(0.5409,0.9679)
(0.5409,0.9479)

\rput(0.5409,0.0924){ 0}
\PST@Border(0.6779,0.1344)
(0.6779,0.1544)

\PST@Border(0.6779,0.9679)
(0.6779,0.9479)

\rput(0.6779,0.0924){ 0.5}
\PST@Border(0.8149,0.1344)
(0.8149,0.1544)

\PST@Border(0.8149,0.9679)
(0.8149,0.9479)

\rput(0.8149,0.0924){ 1}
\PST@Border(0.9519,0.1344)
(0.9519,0.1544)

\PST@Border(0.9519,0.9679)
(0.9519,0.9479)

\rput(0.9519,0.0924){ 1.5}
\PST@Border(0.1300,0.9679)
(0.1300,0.1344)
(0.9519,0.1344)
(0.9519,0.9679)
(0.1300,0.9679)

\rput{L}(0.0290,0.5511){$P(z)$}
\rput(0.5409,0.0294){$z$}
\rput[r](0.2260,0.9269){$P_a$}
\PST@Solid(0.2420,0.9269)
(0.3210,0.9269)

\PST@Solid(0.1300,0.3505)
(0.1300,0.3505)
(0.1383,0.3483)
(0.1466,0.3461)
(0.1549,0.3441)
(0.1632,0.3423)
(0.1715,0.3406)
(0.1798,0.3393)
(0.1881,0.3382)
(0.1964,0.3374)
(0.2047,0.3369)
(0.2130,0.3368)
(0.2213,0.3369)
(0.2296,0.3374)
(0.2379,0.3383)
(0.2462,0.3394)
(0.2545,0.3407)
(0.2628,0.3424)
(0.2711,0.3442)
(0.2794,0.3462)
(0.2877,0.3484)
(0.2960,0.3508)
(0.3043,0.3533)
(0.3126,0.3559)
(0.3209,0.3587)
(0.3292,0.3615)
(0.3376,0.3645)
(0.3459,0.3676)
(0.3542,0.3708)
(0.3625,0.3742)
(0.3708,0.3778)
(0.3791,0.3817)
(0.3874,0.3858)
(0.3957,0.3903)
(0.4040,0.3952)
(0.4123,0.4005)
(0.4206,0.4062)
(0.4289,0.4126)
(0.4372,0.4194)
(0.4455,0.4269)
(0.4538,0.4349)
(0.4621,0.4436)
(0.4704,0.4529)
(0.4787,0.4628)
(0.4870,0.4733)
(0.4953,0.4843)
(0.5036,0.4958)
(0.5119,0.5076)
(0.5202,0.5198)
(0.5285,0.5323)
(0.5368,0.5448)
(0.5451,0.5575)
(0.5534,0.5700)
(0.5617,0.5825)
(0.5700,0.5947)
(0.5783,0.6065)
(0.5866,0.6180)
(0.5949,0.6290)
(0.6032,0.6395)
(0.6115,0.6494)
(0.6198,0.6587)
(0.6281,0.6674)
(0.6364,0.6754)
(0.6447,0.6829)
(0.6530,0.6897)
(0.6613,0.6961)
(0.6696,0.7018)
(0.6779,0.7071)
(0.6862,0.7120)
(0.6945,0.7165)
(0.7028,0.7206)
(0.7111,0.7245)
(0.7194,0.7281)
(0.7277,0.7315)
(0.7360,0.7347)
(0.7443,0.7378)
(0.7527,0.7408)
(0.7610,0.7436)
(0.7693,0.7464)
(0.7776,0.7490)
(0.7859,0.7515)
(0.7942,0.7539)
(0.8025,0.7561)
(0.8108,0.7581)
(0.8191,0.7599)
(0.8274,0.7616)
(0.8357,0.7629)
(0.8440,0.7640)
(0.8523,0.7649)
(0.8606,0.7654)
(0.8689,0.7655)
(0.8772,0.7654)
(0.8855,0.7649)
(0.8938,0.7641)
(0.9021,0.7630)
(0.9104,0.7617)
(0.9187,0.7600)
(0.9270,0.7582)
(0.9353,0.7562)
(0.9436,0.7540)
(0.9519,0.7518)

\rput[r](0.2260,0.8849){$P_b$}
\PST@Dashed(0.2420,0.8849)
(0.3210,0.8849)

\PST@Dashed(0.1300,0.3410)
(0.1300,0.3410)
(0.1383,0.3401)
(0.1466,0.3393)
(0.1549,0.3385)
(0.1632,0.3377)
(0.1715,0.3371)
(0.1798,0.3367)
(0.1881,0.3364)
(0.1964,0.3363)
(0.2047,0.3365)
(0.2130,0.3368)
(0.2213,0.3374)
(0.2296,0.3381)
(0.2379,0.3392)
(0.2462,0.3404)
(0.2545,0.3418)
(0.2628,0.3434)
(0.2711,0.3452)
(0.2794,0.3472)
(0.2877,0.3493)
(0.2960,0.3515)
(0.3043,0.3539)
(0.3126,0.3564)
(0.3209,0.3590)
(0.3292,0.3617)
(0.3376,0.3646)
(0.3459,0.3676)
(0.3542,0.3708)
(0.3625,0.3742)
(0.3708,0.3777)
(0.3791,0.3816)
(0.3874,0.3857)
(0.3957,0.3902)
(0.4040,0.3951)
(0.4123,0.4004)
(0.4206,0.4062)
(0.4289,0.4125)
(0.4372,0.4194)
(0.4455,0.4269)
(0.4538,0.4349)
(0.4621,0.4436)
(0.4704,0.4529)
(0.4787,0.4628)
(0.4870,0.4733)
(0.4953,0.4843)
(0.5036,0.4958)
(0.5119,0.5076)
(0.5202,0.5198)
(0.5285,0.5323)
(0.5368,0.5448)
(0.5451,0.5575)
(0.5534,0.5700)
(0.5617,0.5825)
(0.5700,0.5947)
(0.5783,0.6065)
(0.5866,0.6180)
(0.5949,0.6290)
(0.6032,0.6395)
(0.6115,0.6494)
(0.6198,0.6587)
(0.6281,0.6674)
(0.6364,0.6754)
(0.6447,0.6829)
(0.6530,0.6898)
(0.6613,0.6961)
(0.6696,0.7019)
(0.6779,0.7072)
(0.6862,0.7121)
(0.6945,0.7166)
(0.7028,0.7207)
(0.7111,0.7246)
(0.7194,0.7281)
(0.7277,0.7315)
(0.7360,0.7347)
(0.7443,0.7377)
(0.7527,0.7406)
(0.7610,0.7433)
(0.7693,0.7459)
(0.7776,0.7484)
(0.7859,0.7508)
(0.7942,0.7530)
(0.8025,0.7551)
(0.8108,0.7571)
(0.8191,0.7589)
(0.8274,0.7605)
(0.8357,0.7619)
(0.8440,0.7631)
(0.8523,0.7642)
(0.8606,0.7649)
(0.8689,0.7655)
(0.8772,0.7658)
(0.8855,0.7660)
(0.8938,0.7659)
(0.9021,0.7656)
(0.9104,0.7652)
(0.9187,0.7646)
(0.9270,0.7638)
(0.9353,0.7630)
(0.9436,0.7622)
(0.9519,0.7613)

\rput[r](0.2260,0.8429){$P_c$}
\PST@Dotted(0.2420,0.8429)
(0.3210,0.8429)

\PST@Dotted(0.1300,0.2133)
(0.1300,0.2133)
(0.1383,0.2154)
(0.1466,0.2190)
(0.1549,0.2241)
(0.1632,0.2302)
(0.1715,0.2373)
(0.1798,0.2450)
(0.1881,0.2533)
(0.1964,0.2619)
(0.2047,0.2706)
(0.2130,0.2794)
(0.2213,0.2881)
(0.2296,0.2965)
(0.2379,0.3046)
(0.2462,0.3124)
(0.2545,0.3197)
(0.2628,0.3265)
(0.2711,0.3327)
(0.2794,0.3385)
(0.2877,0.3438)
(0.2960,0.3485)
(0.3043,0.3528)
(0.3126,0.3568)
(0.3209,0.3604)
(0.3292,0.3637)
(0.3376,0.3668)
(0.3459,0.3698)
(0.3542,0.3728)
(0.3625,0.3758)
(0.3708,0.3790)
(0.3791,0.3824)
(0.3874,0.3861)
(0.3957,0.3902)
(0.4040,0.3947)
(0.4123,0.3998)
(0.4206,0.4054)
(0.4289,0.4116)
(0.4372,0.4185)
(0.4455,0.4260)
(0.4538,0.4341)
(0.4621,0.4429)
(0.4704,0.4524)
(0.4787,0.4624)
(0.4870,0.4730)
(0.4953,0.4841)
(0.5036,0.4957)
(0.5119,0.5076)
(0.5202,0.5198)
(0.5285,0.5323)
(0.5368,0.5448)
(0.5451,0.5575)
(0.5534,0.5700)
(0.5617,0.5825)
(0.5700,0.5947)
(0.5783,0.6066)
(0.5866,0.6182)
(0.5949,0.6293)
(0.6032,0.6399)
(0.6115,0.6499)
(0.6198,0.6594)
(0.6281,0.6682)
(0.6364,0.6763)
(0.6447,0.6838)
(0.6530,0.6907)
(0.6613,0.6969)
(0.6696,0.7025)
(0.6779,0.7076)
(0.6862,0.7121)
(0.6945,0.7162)
(0.7028,0.7199)
(0.7111,0.7233)
(0.7194,0.7265)
(0.7277,0.7295)
(0.7360,0.7325)
(0.7443,0.7355)
(0.7527,0.7386)
(0.7610,0.7419)
(0.7693,0.7455)
(0.7776,0.7495)
(0.7859,0.7538)
(0.7942,0.7585)
(0.8025,0.7638)
(0.8108,0.7696)
(0.8191,0.7758)
(0.8274,0.7826)
(0.8357,0.7899)
(0.8440,0.7977)
(0.8523,0.8058)
(0.8606,0.8142)
(0.8689,0.8229)
(0.8772,0.8317)
(0.8855,0.8404)
(0.8938,0.8490)
(0.9021,0.8573)
(0.9104,0.8650)
(0.9187,0.8721)
(0.9270,0.8782)
(0.9353,0.8833)
(0.9436,0.8869)
(0.9519,0.8890)

\rput[r](0.2260,0.8009){$P_d$}
\PST@LongDash(0.2420,0.8009)
(0.3210,0.8009)

\PST@LongDash(0.1300,0.2251)
(0.1300,0.2251)
(0.1383,0.2353)
(0.1466,0.2455)
(0.1549,0.2556)
(0.1632,0.2654)
(0.1715,0.2750)
(0.1798,0.2842)
(0.1881,0.2930)
(0.1964,0.3013)
(0.2047,0.3091)
(0.2130,0.3164)
(0.2213,0.3231)
(0.2296,0.3292)
(0.2379,0.3348)
(0.2462,0.3398)
(0.2545,0.3443)
(0.2628,0.3482)
(0.2711,0.3517)
(0.2794,0.3547)
(0.2877,0.3573)
(0.2960,0.3597)
(0.3043,0.3617)
(0.3126,0.3636)
(0.3209,0.3654)
(0.3292,0.3671)
(0.3376,0.3688)
(0.3459,0.3707)
(0.3542,0.3727)
(0.3625,0.3750)
(0.3708,0.3776)
(0.3791,0.3806)
(0.3874,0.3841)
(0.3957,0.3881)
(0.4040,0.3926)
(0.4123,0.3977)
(0.4206,0.4035)
(0.4289,0.4099)
(0.4372,0.4170)
(0.4455,0.4247)
(0.4538,0.4331)
(0.4621,0.4421)
(0.4704,0.4518)
(0.4787,0.4620)
(0.4870,0.4727)
(0.4953,0.4839)
(0.5036,0.4955)
(0.5119,0.5075)
(0.5202,0.5198)
(0.5285,0.5323)
(0.5368,0.5448)
(0.5451,0.5575)
(0.5534,0.5700)
(0.5617,0.5825)
(0.5700,0.5948)
(0.5783,0.6068)
(0.5866,0.6184)
(0.5949,0.6296)
(0.6032,0.6403)
(0.6115,0.6505)
(0.6198,0.6602)
(0.6281,0.6692)
(0.6364,0.6776)
(0.6447,0.6853)
(0.6530,0.6924)
(0.6613,0.6988)
(0.6696,0.7046)
(0.6779,0.7097)
(0.6862,0.7142)
(0.6945,0.7182)
(0.7028,0.7217)
(0.7111,0.7247)
(0.7194,0.7273)
(0.7277,0.7296)
(0.7360,0.7316)
(0.7443,0.7335)
(0.7527,0.7352)
(0.7610,0.7369)
(0.7693,0.7387)
(0.7776,0.7406)
(0.7859,0.7426)
(0.7942,0.7450)
(0.8025,0.7476)
(0.8108,0.7506)
(0.8191,0.7541)
(0.8274,0.7580)
(0.8357,0.7625)
(0.8440,0.7675)
(0.8523,0.7731)
(0.8606,0.7792)
(0.8689,0.7859)
(0.8772,0.7932)
(0.8855,0.8010)
(0.8938,0.8093)
(0.9021,0.8181)
(0.9104,0.8273)
(0.9187,0.8369)
(0.9270,0.8467)
(0.9353,0.8568)
(0.9436,0.8670)
(0.9519,0.8772)

\PST@Border(0.1300,0.9679)
(0.1300,0.1344)
(0.9519,0.1344)
(0.9519,0.9679)
(0.1300,0.9679)

\catcode`@=12
\fi
\endpspicture


==> anc/gnuplot/fff2.tex <==
% GNUPLOT: LaTeX picture using PSTRICKS macros
% Define new PST objects, if not already defined
\ifx\PSTloaded\undefined
\def\PSTloaded{t}
\psset{arrowsize=.01 3.2 1.4 .3}
\psset{dotsize=.01}
\catcode`@=11

\newpsobject{PST@Border}{psline}{linewidth=.0015,linestyle=solid}
\newpsobject{PST@Axes}{psline}{linewidth=.0015,linestyle=dotted,dotsep=.004}
\newpsobject{PST@Solid}{psline}{linewidth=.0015,linestyle=solid}
\newpsobject{PST@Dashed}{psline}{linewidth=.0015,linestyle=dashed,dash=.01 .01}
\newpsobject{PST@Dotted}{psline}{linewidth=.0025,linestyle=dotted,dotsep=.008}
\newpsobject{PST@LongDash}{psline}{linewidth=.0015,linestyle=dashed,dash=.02 .01}
\newpsobject{PST@Diamond}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square,dotangle=45}
\newpsobject{PST@Filldiamond}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square*,dotangle=45}
\newpsobject{PST@Cross}{psdots}{linewidth=.001,linestyle=solid,dotstyle=+,dotangle=45}
\newpsobject{PST@Plus}{psdots}{linewidth=.001,linestyle=solid,dotstyle=+}
\newpsobject{PST@Square}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square}
\newpsobject{PST@Circle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=o}
\newpsobject{PST@Triangle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=triangle}
\newpsobject{PST@Pentagon}{psdots}{linewidth=.001,linestyle=solid,dotstyle=pentagon}
\newpsobject{PST@Fillsquare}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square*}
\newpsobject{PST@Fillcircle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=*}
\newpsobject{PST@Filltriangle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=triangle*}
\newpsobject{PST@Fillpentagon}{psdots}{linewidth=.001,linestyle=solid,dotstyle=pentagon*}
\newpsobject{PST@Arrow}{psline}{linewidth=.001,linestyle=solid}
\catcode`@=12

\fi
\psset{unit=5.0in,xunit=5.0in,yunit=3.0in}
\pspicture(0.000000,0.000000)(1.000000,1.000000)
\ifx\nofigs\undefined
\catcode`@=11

\PST@Border(0.2260,0.1344)
(0.2410,0.1344)

\PST@Border(0.9519,0.1344)
(0.9369,0.1344)

\rput[r](0.2100,0.1344){$-4 \times 10^{-14}$}
\PST@Border(0.2260,0.2386)
(0.2410,0.2386)

\PST@Border(0.9519,0.2386)
(0.9369,0.2386)

\rput[r](0.2100,0.2386){$-3 \times 10^{-14}$}
\PST@Border(0.2260,0.3428)
(0.2410,0.3428)

\PST@Border(0.9519,0.3428)
(0.9369,0.3428)

\rput[r](0.2100,0.3428){$-2 \times 10^{-14}$}
\PST@Border(0.2260,0.4470)
(0.2410,0.4470)

\PST@Border(0.9519,0.4470)
(0.9369,0.4470)

\rput[r](0.2100,0.4470){$-1 \times 10^{-14}$}
\PST@Border(0.2260,0.5512)
(0.2410,0.5512)

\PST@Border(0.9519,0.5512)
(0.9369,0.5512)

\rput[r](0.2100,0.5512){ 0}
\PST@Border(0.2260,0.6553)
(0.2410,0.6553)

\PST@Border(0.9519,0.6553)
(0.9369,0.6553)

\rput[r](0.2100,0.6553){$10^{-14}$}
\PST@Border(0.2260,0.7595)
(0.2410,0.7595)

\PST@Border(0.9519,0.7595)
(0.9369,0.7595)

\rput[r](0.2100,0.7595){$2 \times 10^{-14}$}
\PST@Border(0.2260,0.8637)
(0.2410,0.8637)

\PST@Border(0.9519,0.8637)
(0.9369,0.8637)

\rput[r](0.2100,0.8637){$3 \times 10^{-14}$}
\PST@Border(0.2260,0.9679)
(0.2410,0.9679)

\PST@Border(0.9519,0.9679)
(0.9369,0.9679)

\rput[r](0.2100,0.9679){$4 \times 10^{-14}$}
\PST@Border(0.2663,0.1344)
(0.2663,0.1544)

\PST@Border(0.2663,0.9679)
(0.2663,0.9479)

\rput(0.2663,0.0924){-0.4}
\PST@Border(0.3470,0.1344)
(0.3470,0.1544)

\PST@Border(0.3470,0.9679)
(0.3470,0.9479)

\rput(0.3470,0.0924){-0.3}
\PST@Border(0.4276,0.1344)
(0.4276,0.1544)

\PST@Border(0.4276,0.9679)
(0.4276,0.9479)

\rput(0.4276,0.0924){-0.2}
\PST@Border(0.5083,0.1344)
(0.5083,0.1544)

\PST@Border(0.5083,0.9679)
(0.5083,0.9479)

\rput(0.5083,0.0924){-0.1}
\PST@Border(0.5889,0.1344)
(0.5889,0.1544)

\PST@Border(0.5889,0.9679)
(0.5889,0.9479)

\rput(0.5889,0.0924){ 0}
\PST@Border(0.6696,0.1344)
(0.6696,0.1544)

\PST@Border(0.6696,0.9679)
(0.6696,0.9479)

\rput(0.6696,0.0924){ 0.1}
\PST@Border(0.7503,0.1344)
(0.7503,0.1544)

\PST@Border(0.7503,0.9679)
(0.7503,0.9479)

\rput(0.7503,0.0924){ 0.2}
\PST@Border(0.8309,0.1344)
(0.8309,0.1544)

\PST@Border(0.8309,0.9679)
(0.8309,0.9479)

\rput(0.8309,0.0924){ 0.3}
\PST@Border(0.9116,0.1344)
(0.9116,0.1544)

\PST@Border(0.9116,0.9679)
(0.9116,0.9479)

\rput(0.9116,0.0924){ 0.4}
\PST@Border(0.2260,0.9679)
(0.2260,0.1344)
(0.9519,0.1344)
(0.9519,0.9679)
(0.2260,0.9679)

\rput{L}(0.0290,0.5931){$[\Phi(P)](z)$}
\rput(0.5889,0.0294){$z$}
\rput[r](0.4500,0.9269){$\Phi_a(P_a)$}
\PST@Solid(0.4660,0.9269)
(0.5450,0.9269)

\PST@Solid(0.2260,0.9097)
(0.2260,0.9097)
(0.2333,0.9146)
(0.2407,0.8646)
(0.2480,0.8463)
(0.2553,0.8131)
(0.2627,0.7949)
(0.2700,0.7937)
(0.2773,0.7478)
(0.2847,0.7506)
(0.2920,0.7441)
(0.2993,0.7073)
(0.3067,0.6844)
(0.3140,0.6694)
(0.3213,0.6623)
(0.3287,0.6600)
(0.3360,0.6436)
(0.3433,0.6313)
(0.3506,0.6430)
(0.3580,0.6140)
(0.3653,0.6099)
(0.3726,0.6112)
(0.3800,0.5895)
(0.3873,0.5571)
(0.3946,0.5564)
(0.4020,0.5668)
(0.4093,0.5558)
(0.4166,0.5400)
(0.4240,0.5386)
(0.4313,0.5470)
(0.4386,0.5472)
(0.4460,0.5325)
(0.4533,0.5381)
(0.4606,0.5293)
(0.4680,0.5250)
(0.4753,0.5211)
(0.4826,0.5328)
(0.4900,0.5208)
(0.4973,0.5205)
(0.5046,0.5247)
(0.5120,0.5243)
(0.5193,0.5211)
(0.5266,0.5308)
(0.5340,0.5321)
(0.5413,0.5325)
(0.5486,0.5345)
(0.5560,0.5381)
(0.5633,0.5414)
(0.5706,0.5438)
(0.5780,0.5462)
(0.5853,0.5495)
(0.5926,0.5528)
(0.5999,0.5564)
(0.6073,0.5582)
(0.6146,0.5601)
(0.6219,0.5638)
(0.6293,0.5684)
(0.6366,0.5689)
(0.6439,0.5739)
(0.6513,0.5672)
(0.6586,0.5851)
(0.6659,0.5798)
(0.6733,0.5799)
(0.6806,0.5932)
(0.6879,0.5776)
(0.6953,0.5691)
(0.7026,0.5752)
(0.7099,0.5765)
(0.7173,0.5730)
(0.7246,0.5591)
(0.7319,0.5597)
(0.7393,0.5587)
(0.7466,0.5659)
(0.7539,0.5595)
(0.7613,0.5617)
(0.7686,0.5462)
(0.7759,0.5361)
(0.7833,0.5423)
(0.7906,0.5175)
(0.7979,0.5024)
(0.8053,0.4902)
(0.8126,0.5003)
(0.8199,0.4883)
(0.8273,0.4630)
(0.8346,0.4768)
(0.8419,0.4567)
(0.8492,0.4388)
(0.8566,0.4326)
(0.8639,0.4514)
(0.8712,0.4143)
(0.8786,0.4015)
(0.8859,0.3758)
(0.8932,0.3730)
(0.9006,0.3832)
(0.9079,0.3345)
(0.9152,0.2786)
(0.9226,0.2883)
(0.9299,0.2319)
(0.9372,0.2451)
(0.9446,0.1776)
(0.9519,0.2073)

\rput[r](0.4500,0.8849){$\Phi_b(P_b)$}
\PST@Dashed(0.4660,0.8849)
(0.5450,0.8849)

\PST@Dashed(0.2312,0.1344)
(0.2333,0.1694)
(0.2407,0.2589)
(0.2480,0.3178)
(0.2553,0.3555)
(0.2627,0.3746)
(0.2700,0.4302)
(0.2773,0.4259)
(0.2847,0.4579)
(0.2920,0.4728)
(0.2993,0.4798)
(0.3067,0.4855)
(0.3140,0.4873)
(0.3213,0.5121)
(0.3287,0.5044)
(0.3360,0.5208)
(0.3433,0.5470)
(0.3506,0.5191)
(0.3580,0.5403)
(0.3653,0.5344)
(0.3726,0.5196)
(0.3800,0.5306)
(0.3873,0.5455)
(0.3946,0.5464)
(0.4020,0.5399)
(0.4093,0.5496)
(0.4166,0.5480)
(0.4240,0.5566)
(0.4313,0.5724)
(0.4386,0.5581)
(0.4460,0.5428)
(0.4533,0.5431)
(0.4606,0.5601)
(0.4680,0.5601)
(0.4753,0.5598)
(0.4826,0.5595)
(0.4900,0.5457)
(0.4973,0.5558)
(0.5046,0.5620)
(0.5120,0.5539)
(0.5193,0.5564)
(0.5266,0.5543)
(0.5340,0.5591)
(0.5413,0.5588)
(0.5486,0.5569)
(0.5560,0.5544)
(0.5633,0.5557)
(0.5706,0.5539)
(0.5780,0.5521)
(0.5853,0.5515)
(0.5926,0.5509)
(0.5999,0.5501)
(0.6073,0.5478)
(0.6146,0.5470)
(0.6219,0.5490)
(0.6293,0.5459)
(0.6366,0.5432)
(0.6439,0.5478)
(0.6513,0.5444)
(0.6586,0.5480)
(0.6659,0.5468)
(0.6733,0.5394)
(0.6806,0.5538)
(0.6879,0.5520)
(0.6953,0.5462)
(0.7026,0.5367)
(0.7099,0.5433)
(0.7173,0.5422)
(0.7246,0.5592)
(0.7319,0.5399)
(0.7393,0.5412)
(0.7466,0.5345)
(0.7539,0.5464)
(0.7613,0.5850)
(0.7686,0.5397)
(0.7759,0.5613)
(0.7833,0.5647)
(0.7906,0.5488)
(0.7979,0.5704)
(0.8053,0.5827)
(0.8126,0.5675)
(0.8199,0.5724)
(0.8273,0.5830)
(0.8346,0.5611)
(0.8419,0.5860)
(0.8492,0.5844)
(0.8566,0.5896)
(0.8639,0.6211)
(0.8712,0.5996)
(0.8786,0.6162)
(0.8859,0.6228)
(0.8932,0.6626)
(0.9006,0.6901)
(0.9079,0.6721)
(0.9152,0.6922)
(0.9226,0.7590)
(0.9299,0.8018)
(0.9372,0.8799)
(0.9446,0.9325)
(0.9476,0.9679)

\rput[r](0.4500,0.8429){$\Phi_c(P_c)$}
\PST@Dotted(0.4660,0.8429)
(0.5450,0.8429)

\PST@Dotted(0.2260,0.4586)
(0.2260,0.4586)
(0.2333,0.4446)
(0.2407,0.4316)
(0.2480,0.4518)
(0.2553,0.4938)
(0.2627,0.4476)
(0.2700,0.5076)
(0.2773,0.5363)
(0.2847,0.5466)
(0.2920,0.5608)
(0.2993,0.5257)
(0.3067,0.5952)
(0.3140,0.5646)
(0.3213,0.5573)
(0.3287,0.5629)
(0.3360,0.5758)
(0.3433,0.5756)
(0.3506,0.5770)
(0.3580,0.5875)
(0.3653,0.5906)
(0.3726,0.5705)
(0.3800,0.5680)
(0.3873,0.6046)
(0.3946,0.5905)
(0.4020,0.5823)
(0.4093,0.5782)
(0.4166,0.5900)
(0.4240,0.5800)
(0.4313,0.5939)
(0.4386,0.6022)
(0.4460,0.5873)
(0.4533,0.6028)
(0.4606,0.5877)
(0.4680,0.5933)
(0.4753,0.5947)
(0.4826,0.5912)
(0.4900,0.5903)
(0.4973,0.6015)
(0.5046,0.5881)
(0.5120,0.5862)
(0.5193,0.5889)
(0.5266,0.5816)
(0.5340,0.5816)
(0.5413,0.5780)
(0.5486,0.5754)
(0.5560,0.5695)
(0.5633,0.5642)
(0.5706,0.5626)
(0.5780,0.5584)
(0.5853,0.5534)
(0.5926,0.5491)
(0.5999,0.5440)
(0.6073,0.5403)
(0.6146,0.5360)
(0.6219,0.5334)
(0.6293,0.5280)
(0.6366,0.5232)
(0.6439,0.5247)
(0.6513,0.5201)
(0.6586,0.5136)
(0.6659,0.5126)
(0.6733,0.5154)
(0.6806,0.5077)
(0.6879,0.5036)
(0.6953,0.5107)
(0.7026,0.5033)
(0.7099,0.5048)
(0.7173,0.5107)
(0.7246,0.5003)
(0.7319,0.5151)
(0.7393,0.5057)
(0.7466,0.5021)
(0.7539,0.5194)
(0.7613,0.5201)
(0.7686,0.4961)
(0.7759,0.5006)
(0.7833,0.5287)
(0.7906,0.5036)
(0.7979,0.5148)
(0.8053,0.5319)
(0.8126,0.5102)
(0.8199,0.5029)
(0.8273,0.5318)
(0.8346,0.5358)
(0.8419,0.5325)
(0.8492,0.5475)
(0.8566,0.5445)
(0.8639,0.5314)
(0.8712,0.4888)
(0.8786,0.5825)
(0.8859,0.5613)
(0.8932,0.5654)
(0.9006,0.5565)
(0.9079,0.6048)
(0.9152,0.6181)
(0.9226,0.6220)
(0.9299,0.6466)
(0.9372,0.6822)
(0.9446,0.6859)
(0.9519,0.6616)

\rput[r](0.4500,0.8009){$\Phi_d(P_d)$}
\PST@LongDash(0.4660,0.8009)
(0.5450,0.8009)

\PST@LongDash(0.2260,0.3646)
(0.2260,0.3646)
(0.2333,0.4051)
(0.2407,0.3739)
(0.2480,0.3805)
(0.2553,0.3733)
(0.2627,0.3801)
(0.2700,0.3927)
(0.2773,0.3886)
(0.2847,0.4317)
(0.2920,0.3995)
(0.2993,0.4381)
(0.3067,0.4559)
(0.3140,0.4427)
(0.3213,0.4405)
(0.3287,0.4525)
(0.3360,0.4821)
(0.3433,0.4807)
(0.3506,0.4504)
(0.3580,0.4805)
(0.3653,0.4819)
(0.3726,0.4915)
(0.3800,0.5033)
(0.3873,0.4915)
(0.3946,0.5024)
(0.4020,0.5100)
(0.4093,0.5100)
(0.4166,0.5376)
(0.4240,0.5177)
(0.4313,0.5132)
(0.4386,0.5407)
(0.4460,0.5256)
(0.4533,0.5303)
(0.4606,0.5416)
(0.4680,0.5420)
(0.4753,0.5290)
(0.4826,0.5332)
(0.4900,0.5365)
(0.4973,0.5523)
(0.5046,0.5457)
(0.5120,0.5421)
(0.5193,0.5466)
(0.5266,0.5444)
(0.5340,0.5493)
(0.5413,0.5444)
(0.5486,0.5500)
(0.5560,0.5499)
(0.5633,0.5513)
(0.5706,0.5506)
(0.5780,0.5512)
(0.5853,0.5510)
(0.5926,0.5513)
(0.5999,0.5510)
(0.6073,0.5510)
(0.6146,0.5503)
(0.6219,0.5543)
(0.6293,0.5528)
(0.6366,0.5592)
(0.6439,0.5547)
(0.6513,0.5535)
(0.6586,0.5569)
(0.6659,0.5558)
(0.6733,0.5527)
(0.6806,0.5566)
(0.6879,0.5671)
(0.6953,0.5595)
(0.7026,0.5689)
(0.7099,0.5655)
(0.7173,0.5649)
(0.7246,0.5619)
(0.7319,0.5664)
(0.7393,0.5649)
(0.7466,0.5754)
(0.7539,0.5835)
(0.7613,0.5723)
(0.7686,0.5912)
(0.7759,0.6014)
(0.7833,0.5873)
(0.7906,0.5930)
(0.7979,0.5997)
(0.8053,0.6024)
(0.8126,0.6182)
(0.8199,0.6122)
(0.8273,0.6413)
(0.8346,0.6268)
(0.8419,0.6344)
(0.8492,0.6445)
(0.8566,0.6652)
(0.8639,0.6476)
(0.8712,0.6418)
(0.8786,0.6781)
(0.8859,0.6963)
(0.8932,0.6727)
(0.9006,0.7014)
(0.9079,0.7035)
(0.9152,0.7167)
(0.9226,0.7209)
(0.9299,0.7122)
(0.9372,0.6918)
(0.9446,0.7345)
(0.9519,0.7254)

\PST@Border(0.2260,0.9679)
(0.2260,0.1344)
(0.9519,0.1344)
(0.9519,0.9679)
(0.2260,0.9679)

\catcode`@=12
\fi
\endpspicture


==> anc/gnuplot/fff3.tex <==
% GNUPLOT: LaTeX picture using PSTRICKS macros
% Define new PST objects, if not already defined
\ifx\PSTloaded\undefined
\def\PSTloaded{t}
\psset{arrowsize=.01 3.2 1.4 .3}
\psset{dotsize=.01}
\catcode`@=11

\newpsobject{PST@Border}{psline}{linewidth=.0015,linestyle=solid}
\newpsobject{PST@Axes}{psline}{linewidth=.0015,linestyle=dotted,dotsep=.004}
\newpsobject{PST@Solid}{psline}{linewidth=.0015,linestyle=solid}
\newpsobject{PST@Dashed}{psline}{linewidth=.0015,linestyle=dashed,dash=.01 .01}
\newpsobject{PST@Dotted}{psline}{linewidth=.0025,linestyle=dotted,dotsep=.008}
\newpsobject{PST@LongDash}{psline}{linewidth=.0015,linestyle=dashed,dash=.02 .01}
\newpsobject{PST@Diamond}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square,dotangle=45}
\newpsobject{PST@Filldiamond}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square*,dotangle=45}
\newpsobject{PST@Cross}{psdots}{linewidth=.001,linestyle=solid,dotstyle=+,dotangle=45}
\newpsobject{PST@Plus}{psdots}{linewidth=.001,linestyle=solid,dotstyle=+}
\newpsobject{PST@Square}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square}
\newpsobject{PST@Circle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=o}
\newpsobject{PST@Triangle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=triangle}
\newpsobject{PST@Pentagon}{psdots}{linewidth=.001,linestyle=solid,dotstyle=pentagon}
\newpsobject{PST@Fillsquare}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square*}
\newpsobject{PST@Fillcircle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=*}
\newpsobject{PST@Filltriangle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=triangle*}
\newpsobject{PST@Fillpentagon}{psdots}{linewidth=.001,linestyle=solid,dotstyle=pentagon*}
\newpsobject{PST@Arrow}{psline}{linewidth=.001,linestyle=solid}
\catcode`@=12

\fi
\psset{unit=5.0in,xunit=5.0in,yunit=3.0in}
\pspicture(0.000000,0.000000)(1.000000,1.000000)
\ifx\nofigs\undefined
\catcode`@=11

\PST@Border(0.1780,0.1344)
(0.1930,0.1344)

\PST@Border(0.9519,0.1344)
(0.9369,0.1344)

\rput[r](0.1620,0.1344){$10^{-18}$}
\PST@Border(0.1780,0.2178)
(0.1930,0.2178)

\PST@Border(0.9519,0.2178)
(0.9369,0.2178)

\rput[r](0.1620,0.2178){$10^{-17}$}
\PST@Border(0.1780,0.3011)
(0.1930,0.3011)

\PST@Border(0.9519,0.3011)
(0.9369,0.3011)

\rput[r](0.1620,0.3011){$10^{-16}$}
\PST@Border(0.1780,0.3845)
(0.1930,0.3845)

\PST@Border(0.9519,0.3845)
(0.9369,0.3845)

\rput[r](0.1620,0.3845){$10^{-15}$}
\PST@Border(0.1780,0.4678)
(0.1930,0.4678)

\PST@Border(0.9519,0.4678)
(0.9369,0.4678)

\rput[r](0.1620,0.4678){$10^{-14}$}
\PST@Border(0.1780,0.5512)
(0.1930,0.5512)

\PST@Border(0.9519,0.5512)
(0.9369,0.5512)

\rput[r](0.1620,0.5512){$10^{-13}$}
\PST@Border(0.1780,0.6345)
(0.1930,0.6345)

\PST@Border(0.9519,0.6345)
(0.9369,0.6345)

\rput[r](0.1620,0.6345){$10^{-12}$}
\PST@Border(0.1780,0.7179)
(0.1930,0.7179)

\PST@Border(0.9519,0.7179)
(0.9369,0.7179)

\rput[r](0.1620,0.7179){$10^{-11}$}
\PST@Border(0.1780,0.8012)
(0.1930,0.8012)

\PST@Border(0.9519,0.8012)
(0.9369,0.8012)

\rput[r](0.1620,0.8012){$10^{-10}$}
\PST@Border(0.1780,0.8846)
(0.1930,0.8846)

\PST@Border(0.9519,0.8846)
(0.9369,0.8846)

\rput[r](0.1620,0.8846){$10^{-9}$}
\PST@Border(0.1780,0.9679)
(0.1930,0.9679)

\PST@Border(0.9519,0.9679)
(0.9369,0.9679)

\rput[r](0.1620,0.9679){$10^{-8}$}
\PST@Border(0.1780,0.1344)
(0.1780,0.1544)

\PST@Border(0.1780,0.9679)
(0.1780,0.9479)

\rput(0.1780,0.0924){ 0}
\PST@Border(0.3297,0.1344)
(0.3297,0.1544)

\PST@Border(0.3297,0.9679)
(0.3297,0.9479)

\rput(0.3297,0.0924){ 0.1}
\PST@Border(0.4815,0.1344)
(0.4815,0.1544)

\PST@Border(0.4815,0.9679)
(0.4815,0.9479)

\rput(0.4815,0.0924){ 0.2}
\PST@Border(0.6332,0.1344)
(0.6332,0.1544)

\PST@Border(0.6332,0.9679)
(0.6332,0.9479)

\rput(0.6332,0.0924){ 0.3}
\PST@Border(0.7850,0.1344)
(0.7850,0.1544)

\PST@Border(0.7850,0.9679)
(0.7850,0.9479)

\rput(0.7850,0.0924){ 0.4}
\PST@Border(0.9367,0.1344)
(0.9367,0.1544)

\PST@Border(0.9367,0.9679)
(0.9367,0.9479)

\rput(0.9367,0.0924){ 0.5}
\PST@Border(0.1780,0.9679)
(0.1780,0.1344)
(0.9519,0.1344)
(0.9519,0.9679)
(0.1780,0.9679)

\rput{L}(0.0290,0.5511){$|\Phi(P)|(z)$}
\rput(0.5649,0.0294){$z$}
\rput[r](0.4340,0.9269){$|\Phi_a(P_a)|$}
\PST@Solid(0.4500,0.9269)
(0.5290,0.9269)

\PST@Solid(0.1858,0.1344)
(0.1858,0.3269)
(0.1936,0.3484)
(0.2015,0.3591)
(0.2093,0.3710)
(0.2171,0.3861)
(0.2249,0.3864)
(0.2327,0.3878)
(0.2405,0.3952)
(0.2484,0.3991)
(0.2562,0.3963)
(0.2640,0.3977)
(0.2718,0.4205)
(0.2796,0.4107)
(0.2874,0.4090)
(0.2953,0.4047)
(0.3031,0.4151)
(0.3109,0.4131)
(0.3187,0.4225)
(0.3265,0.4235)
(0.3343,0.4144)
(0.3422,0.4279)
(0.3500,0.4168)
(0.3578,0.4149)
(0.3656,0.4149)
(0.3734,0.4184)
(0.3812,0.4271)
(0.3891,0.4052)
(0.3969,0.4098)
(0.4047,0.3864)
(0.4125,0.3813)
(0.4203,0.4026)
(0.4281,0.3869)
(0.4360,0.3225)
(0.4438,0.4023)
(0.4516,0.4035)
(0.4594,0.4032)
(0.4672,0.3705)
(0.4751,0.3984)
(0.4829,0.3917)
(0.4907,0.3697)
(0.4985,0.3941)
(0.5063,0.3864)
(0.5141,0.3913)
(0.5220,0.4038)
(0.5298,0.3991)
(0.5376,0.4194)
(0.5454,0.4346)
(0.5532,0.4164)
(0.5610,0.4308)
(0.5689,0.4166)
(0.5767,0.4176)
(0.5845,0.4300)
(0.5923,0.4363)
(0.6001,0.4480)
(0.6079,0.4346)
(0.6158,0.4486)
(0.6236,0.4513)
(0.6314,0.4603)
(0.6392,0.4533)
(0.6470,0.4609)
(0.6548,0.4553)
(0.6627,0.4664)
(0.6705,0.4683)
(0.6783,0.4677)
(0.6861,0.4741)
(0.6939,0.4774)
(0.7018,0.4816)
(0.7096,0.4729)
(0.7174,0.4814)
(0.7252,0.4763)
(0.7330,0.4883)
(0.7408,0.4859)
(0.7487,0.4903)
(0.7565,0.4947)
(0.7643,0.4908)
(0.7721,0.4988)
(0.7799,0.4958)
(0.7877,0.5016)
(0.7956,0.5039)
(0.8034,0.5006)
(0.8112,0.5009)
(0.8190,0.5027)
(0.8268,0.5059)
(0.8346,0.5120)
(0.8425,0.5126)
(0.8503,0.5158)
(0.8581,0.5166)
(0.8659,0.5113)
(0.8737,0.4975)
(0.8815,0.4951)
(0.8894,0.5697)
(0.8972,0.6144)
(0.9050,0.6549)
(0.9128,0.6938)
(0.9206,0.7318)
(0.9284,0.7692)
(0.9363,0.8061)
(0.9441,0.8427)
(0.9519,0.8789)

\rput[r](0.4340,0.8849){$|\Phi_b(P_b)|$}
\PST@Dashed(0.4500,0.8849)
(0.5290,0.8849)

\PST@Dashed(0.1858,0.1344)
(0.1858,0.1543)
(0.1936,0.2929)
(0.2015,0.2879)
(0.2093,0.3001)
(0.2171,0.3311)
(0.2249,0.3362)
(0.2327,0.3342)
(0.2405,0.2045)
(0.2484,0.3593)
(0.2562,0.3415)
(0.2640,0.3551)
(0.2718,0.3539)
(0.2796,0.3398)
(0.2874,0.3824)
(0.2953,0.3431)
(0.3031,0.3225)
(0.3109,0.2879)
(0.3187,0.3658)
(0.3265,0.3682)
(0.3343,0.3276)
(0.3422,0.3882)
(0.3500,0.4041)
(0.3578,0.3631)
(0.3656,0.3049)
(0.3734,0.3573)
(0.3812,0.3300)
(0.3891,0.3813)
(0.3969,0.3447)
(0.4047,0.3415)
(0.4125,0.3649)
(0.4203,0.3753)
(0.4281,0.3573)
(0.4360,0.3844)
(0.4438,0.3712)
(0.4516,0.4119)
(0.4594,0.3461)
(0.4672,0.3431)
(0.4751,0.2547)
(0.4829,0.3091)
(0.4907,0.3381)
(0.4985,0.2945)
(0.5063,0.3502)
(0.5141,0.3527)
(0.5220,0.4242)
(0.5298,0.3873)
(0.5376,0.3900)
(0.5454,0.3649)
(0.5532,0.3790)
(0.5610,0.3682)
(0.5689,0.3772)
(0.5767,0.4133)
(0.5845,0.2945)
(0.5923,0.4082)
(0.6001,0.3225)
(0.6079,0.3225)
(0.6158,0.3956)
(0.6236,0.4182)
(0.6314,0.3972)
(0.6392,0.4112)
(0.6470,0.4226)
(0.6548,0.4366)
(0.6627,0.4227)
(0.6705,0.4176)
(0.6783,0.4463)
(0.6861,0.4420)
(0.6939,0.4174)
(0.7018,0.4495)
(0.7096,0.4645)
(0.7174,0.4503)
(0.7252,0.4524)
(0.7330,0.4604)
(0.7408,0.4734)
(0.7487,0.4740)
(0.7565,0.4731)
(0.7643,0.4745)
(0.7721,0.4752)
(0.7799,0.4778)
(0.7877,0.4850)
(0.7956,0.4888)
(0.8034,0.4936)
(0.8112,0.4960)
(0.8190,0.4989)
(0.8268,0.4975)
(0.8346,0.5054)
(0.8425,0.5085)
(0.8503,0.5116)
(0.8581,0.5211)
(0.8659,0.5333)
(0.8737,0.5503)
(0.8815,0.5813)
(0.8894,0.6160)
(0.8972,0.6520)
(0.9050,0.6898)
(0.9128,0.7276)
(0.9206,0.7652)
(0.9284,0.8025)
(0.9363,0.8394)
(0.9441,0.8759)
(0.9519,0.9121)

\rput[r](0.4340,0.8429){$|\Phi_c(P_c)|$}
\PST@Dotted(0.4500,0.8429)
(0.5290,0.8429)

\PST@Dotted(0.1858,0.1344)
(0.1858,0.3306)
(0.1936,0.3555)
(0.2015,0.3705)
(0.2093,0.3823)
(0.2171,0.3918)
(0.2249,0.3991)
(0.2327,0.4023)
(0.2405,0.3997)
(0.2484,0.4132)
(0.2562,0.4108)
(0.2640,0.4178)
(0.2718,0.4174)
(0.2796,0.4217)
(0.2874,0.4265)
(0.2953,0.4226)
(0.3031,0.4234)
(0.3109,0.4336)
(0.3187,0.4323)
(0.3265,0.4344)
(0.3343,0.4368)
(0.3422,0.4259)
(0.3500,0.4298)
(0.3578,0.4390)
(0.3656,0.4227)
(0.3734,0.4431)
(0.3812,0.4321)
(0.3891,0.4394)
(0.3969,0.4355)
(0.4047,0.4387)
(0.4125,0.4358)
(0.4203,0.4341)
(0.4281,0.4296)
(0.4360,0.4417)
(0.4438,0.4299)
(0.4516,0.4285)
(0.4594,0.4301)
(0.4672,0.4392)
(0.4751,0.4428)
(0.4829,0.4417)
(0.4907,0.4356)
(0.4985,0.4453)
(0.5063,0.4298)
(0.5141,0.4393)
(0.5220,0.4275)
(0.5298,0.4241)
(0.5376,0.4332)
(0.5454,0.4269)
(0.5532,0.4393)
(0.5610,0.4295)
(0.5689,0.4324)
(0.5767,0.4232)
(0.5845,0.4336)
(0.5923,0.4286)
(0.6001,0.4166)
(0.6079,0.4050)
(0.6158,0.4272)
(0.6236,0.4308)
(0.6314,0.4220)
(0.6392,0.4220)
(0.6470,0.3872)
(0.6548,0.4066)
(0.6627,0.3896)
(0.6705,0.4186)
(0.6783,0.3682)
(0.6861,0.4351)
(0.6939,0.4003)
(0.7018,0.3539)
(0.7096,0.3559)
(0.7174,0.4057)
(0.7252,0.4067)
(0.7330,0.4159)
(0.7408,0.3931)
(0.7487,0.4187)
(0.7565,0.4389)
(0.7643,0.3974)
(0.7721,0.3614)
(0.7799,0.4263)
(0.7877,0.4285)
(0.7956,0.4494)
(0.8034,0.4618)
(0.8112,0.4574)
(0.8190,0.4601)
(0.8268,0.4523)
(0.8346,0.4790)
(0.8425,0.4514)
(0.8503,0.4770)
(0.8581,0.4840)
(0.8659,0.4740)
(0.8737,0.4798)
(0.8815,0.4675)
(0.8894,0.4624)
(0.8972,0.4563)
(0.9050,0.4395)
(0.9128,0.4663)
(0.9206,0.3948)
(0.9284,0.4265)
(0.9363,0.4802)
(0.9441,0.4754)
(0.9519,0.4765)

\rput[r](0.4340,0.8009){$|\Phi_d(P_d)|$}
\PST@LongDash(0.4500,0.8009)
(0.5290,0.8009)

\PST@LongDash(0.1858,0.1344)
(0.1858,0.2772)
(0.1936,0.3034)
(0.2015,0.3116)
(0.2093,0.3101)
(0.2171,0.2945)
(0.2249,0.3435)
(0.2327,0.3493)
(0.2405,0.3486)
(0.2484,0.3489)
(0.2562,0.3861)
(0.2640,0.3686)
(0.2718,0.3631)
(0.2796,0.3678)
(0.2874,0.3210)
(0.2953,0.3276)
(0.3031,0.3763)
(0.3109,0.3686)
(0.3187,0.3859)
(0.3265,0.3567)
(0.3343,0.3682)
(0.3422,0.3807)
(0.3500,0.3381)
(0.3578,0.3996)
(0.3656,0.3705)
(0.3734,0.3723)
(0.3812,0.4122)
(0.3891,0.3898)
(0.3969,0.3697)
(0.4047,0.3847)
(0.4125,0.4115)
(0.4203,0.3933)
(0.4281,0.3878)
(0.4360,0.3682)
(0.4438,0.3984)
(0.4516,0.4111)
(0.4594,0.4175)
(0.4672,0.3979)
(0.4751,0.4095)
(0.4829,0.4249)
(0.4907,0.4207)
(0.4985,0.4157)
(0.5063,0.4258)
(0.5141,0.4231)
(0.5220,0.4057)
(0.5298,0.4342)
(0.5376,0.4400)
(0.5454,0.4376)
(0.5532,0.4483)
(0.5610,0.4418)
(0.5689,0.4417)
(0.5767,0.4487)
(0.5845,0.4386)
(0.5923,0.4495)
(0.6001,0.4509)
(0.6079,0.4526)
(0.6158,0.4561)
(0.6236,0.4494)
(0.6314,0.4486)
(0.6392,0.4604)
(0.6470,0.4597)
(0.6548,0.4668)
(0.6627,0.4655)
(0.6705,0.4605)
(0.6783,0.4671)
(0.6861,0.4671)
(0.6939,0.4645)
(0.7018,0.4664)
(0.7096,0.4688)
(0.7174,0.4708)
(0.7252,0.4808)
(0.7330,0.4760)
(0.7408,0.4778)
(0.7487,0.4860)
(0.7565,0.4834)
(0.7643,0.4839)
(0.7721,0.4828)
(0.7799,0.4809)
(0.7877,0.4830)
(0.7956,0.4865)
(0.8034,0.4891)
(0.8112,0.4949)
(0.8190,0.4814)
(0.8268,0.4812)
(0.8346,0.4886)
(0.8425,0.4808)
(0.8503,0.4863)
(0.8581,0.4837)
(0.8659,0.4841)
(0.8737,0.4827)
(0.8815,0.4839)
(0.8894,0.4576)
(0.8972,0.4803)
(0.9050,0.4678)
(0.9128,0.4587)
(0.9206,0.4417)
(0.9284,0.4485)
(0.9363,0.4428)
(0.9441,0.4799)
(0.9519,0.4830)

\PST@Border(0.1780,0.9679)
(0.1780,0.1344)
(0.9519,0.1344)
(0.9519,0.9679)
(0.1780,0.9679)

\catcode`@=12
\fi
\endpspicture


==> anc/gnuplot/fig1.gnu <==
set key left
set xlabel '$z$'
set ylabel '$P(z)$'
unset output
set output 'fff1.tex'
set terminal pstricks
plot [-1.5:1.5] P1(x) title '$P_a$', P2(x) title '$P_b$', P3(x) title '$P_c$', P4(x) title '$P_d$'
unset output
set terminal wxt



==> anc/gnuplot/fig2.gnu <==
set key left
set xlabel '$z$'
set ylabel '$[\Phi(P)](z)$' offset -3,1
unset output
set output 'fff2.tex'
set terminal pstricks
plot [-0.45:0.45] [-4*10**(-14):4*10**(-14)] error1(x) title '$\Phi_a(P_a)$', error2(x) title '$\Phi_b(P_b)$', error3(x) title '$\Phi_c(P_c)$', error4(x) title '$\Phi_d(P_d)$'
unset output
set terminal wxt


==> anc/gnuplot/fig3.gnu <==
set key left
set log y
set xlabel '$z$'
set ylabel '$|\Phi(P)|(z)$'
unset output
set output 'fff3.tex'
set terminal pstricks
plot [0:0.51] abs(error1(x)) title '$|\Phi_a(P_a)|$', abs(error2(x)) title '$|\Phi_b(P_b)|$', abs(error3(x)) title '$|\Phi_c(P_c)|$', abs(error4(x)) title '$|\Phi_d(P_d)|$'
unset log
unset output
set terminal wxt




==> anc/gnuplot/manifold.gnu <==
lambda_ =     2.48579794770272
delta_ =                  1.2
P_(x)=                  20*x**1+                   0*x**2+   -18.3896539386232*x**3+                   0*x**4+    2.10694819632013*x**5+                   0*x**6+  -0.113016375334827*x**7+                   0*x**8+ 0.00414285195400661*x**9+                   0*x**10+-0.000116276218256827*x**11+                   0*x**12+2.65984407131963e-06*x**13+                   0*x**14+-5.16183462919644e-08*x**15+                   0*x**16+8.73744678009111e-10*x**17+                   0*x**18+-1.3163880966791e-11*x**19+                   0*x**20+1.79251848877518e-13*x**21+                   0*x**22+-2.23270001471656e-15*x**23+                   0*x**24+2.56835436754027e-17*x**25+                   0*x**26+-2.75008676847772e-19*x**27+                   0*x**28+2.75891634206757e-21*x**29+                   0*x**30+-2.60747955815019e-23*x**31+                   0*x**32+2.33256311179947e-25*x**33+                   0*x**34+-1.98306067891454e-27*x**35+                   0*x**36+1.60790904516737e-29*x**37+                   0*x**38+-1.2472563947587e-31*x**39+                   0*x**40+9.28131058388237e-34*x**41+                   0*x**42+-6.6417445557636e-36*x**43+                   0*x**44+4.58061381592861e-38*x**45+                   0*x**46+-3.05062371978566e-40*x**47+                   0*x**48+1.96539784233908e-42*x**49+                   0*x**50+-1.22690814052643e-44*x**51+                   0*x**52+7.43215433829499e-47*x**53+                   0*x**54+-4.37467606872106e-49*x**55+                   0*x**56+2.50521752903313e-51*x**57+                   0*x**58+-1.39736888300945e-53*x**59+                   0*x**60+7.59981496437577e-56*x**61+                   0*x**62+-4.03411282926702e-58*x**63+                   0*x**64+2.09190925973219e-60*x**65+                   0*x**66+-1.0606133490509e-62*x**67+                   0*x**68+ 5.2618204099217e-65*x**69+                   0*x**70+-2.55624660193783e-67*x**71+                   0*x**72+1.21691505724586e-69*x**73+                   0*x**74+-5.68058726595985e-72*x**75+                   0*x**76+2.60177403621347e-74*x**77+                   0*x**78+-1.16988144451058e-76*x**79+                   0*x**80+5.16711999047254e-79*x**81+                   0*x**82+-2.24292715864265e-81*x**83+                   0*x**84+9.57315903209898e-84*x**85+                   0*x**86+-4.01949376086099e-86*x**87+                   0*x**88+1.66094668528835e-88*x**89+                   0*x**90+-6.7575776958397e-91*x**91+                   0*x**92+2.70801694887445e-93*x**93+                   0*x**94+-1.06930703909198e-95*x**95+                   0*x**96+4.16200193553601e-98*x**97+                   0*x**98+                   0*x**99 
 
error_(x) = P_(lambda_*x)+P_(x/lambda_)-2*P_(x)-delta_*(sin(1*P_(x))*    1.0000000000) +                 0.01 *(P_(x*(lambda_)**2 )+P_(x*(lambda_)**(-2))-2*P_(x)) +                 0.02 *(P_(x*(lambda_)**3 )+P_(x*(lambda_)**(-3))-2*P_(x))
 
c_(lambda_) = lambda_ + 1.0/lambda_ - 2 -                  1.2+                 0.01 *(lambda_**(2) + lambda_**(-2) -2.0)+                 0.02 *(lambda_**(3) + lambda_**(-3) -2.0)


==> anc/gnuplot/manifold1.gnu <==
lambda1 =     1.68752665788096
delta1 =                  0.4
P1(x)=                  10*x**1+                   0*x**2+   -14.1019124120444*x**3+                   0*x**4+    20.5895846820616*x**5+                   0*x**6+   -20.9978317952815*x**7+                   0*x**8+    15.4952940469482*x**9+                   0*x**10+   -9.21545992645003*x**11+                   0*x**12+    4.77007309308906*x**13+                   0*x**14+   -2.24047375456497*x**15+                   0*x**16+   0.976656814744169*x**17+                   0*x**18+   -0.40046901282711*x**19+                   0*x**20+   0.155857483108202*x**21+                   0*x**22+ -0.0579530681661614*x**23+                   0*x**24+  0.0206934412152321*x**25+                   0*x**26+-0.00712495953736016*x**27+                   0*x**28+ 0.00237355887578615*x**29+                   0*x**30+-0.00076722882845938*x**31+                   0*x**32+0.000241219991547943*x**33+                   0*x**34+-7.39222868069194e-05*x**35+                   0*x**36+2.21209176010593e-05*x**37+                   0*x**38+-6.47427685999111e-06*x**39+                   0*x**40+1.85589631593624e-06*x**41+                   0*x**42+-5.21718856458669e-07*x**43+                   0*x**44+1.43988664410072e-07*x**45+                   0*x**46+-3.90542639478618e-08*x**47+                   0*x**48+  1.041967460438e-08*x**49+                   0*x**50+-2.73681812534703e-09*x**51+                   0*x**52+7.08226887491386e-10*x**53+                   0*x**54+-1.80690035833915e-10*x**55+                   0*x**56+4.54786213930768e-11*x**57+                   0*x**58+-1.12991511753449e-11*x**59+                   0*x**60+2.77258280890539e-12*x**61+                   0*x**62+-6.7226549402608e-13*x**63+                   0*x**64+1.61144904544769e-13*x**65+                   0*x**66+-3.82031963036911e-14*x**67+                   0*x**68+8.96118573607448e-15*x**69+                   0*x**70+-2.08054822150746e-15*x**71+                   0*x**72+4.78288703203751e-16*x**73+                   0*x**74+-1.08904681457781e-16*x**75+                   0*x**76+2.45687181844964e-17*x**77+                   0*x**78+-5.49320130913721e-18*x**79+                   0*x**80+1.21757549197372e-18*x**81+                   0*x**82+-2.6761305026767e-19*x**83+                   0*x**84+5.83401027188686e-20*x**85+                   0*x**86+-1.26176198273803e-20*x**87+                   0*x**88+2.70791249601006e-21*x**89+                   0*x**90+-5.7680695463299e-22*x**91+                   0*x**92+1.21969780873303e-22*x**93+                   0*x**94+-2.56084278128734e-23*x**95+                   0*x**96+5.33951266289777e-24*x**97+                   0*x**98+                   0*x**99 
 
error1(x) = P1(lambda1*x)+P1(x/lambda1)-2*P1(x)-delta1*(sin(1*P1(x))*    1.0000000000) +                  0.1 *(P1(x*(lambda1)**2 )+P1(x*(lambda1)**(-2))-2*P1(x))
 
c1(lambda1) = lambda1 + 1.0/lambda1 - 2 -                  0.4+                  0.1 *(lambda1**(2) + lambda1**(-2) -2.0)


==> anc/gnuplot/manifold2.gnu <==
lambda2 =     1.64160799347986
delta2 =                  0.4
P2(x)=                  10*x**1+                   0*x**2+   -14.1330025867163*x**3+                   0*x**4+    21.0773164257601*x**5+                   0*x**6+   -22.8184053273116*x**7+                   0*x**8+    18.4938748642921*x**9+                   0*x**10+   -12.2873048624778*x**11+                   0*x**12+    7.15106054900869*x**13+                   0*x**14+   -3.78595144812407*x**15+                   0*x**16+    1.86269286240429*x**17+                   0*x**18+  -0.862906347445161*x**19+                   0*x**20+   0.379752839676904*x**21+                   0*x**22+  -0.159802795983034*x**23+                   0*x**24+  0.0646261628574247*x**25+                   0*x**26+ -0.0252195780182809*x**27+                   0*x**28+ 0.00952857107239897*x**29+                   0*x**30+-0.00349542473504445*x**31+                   0*x**32+ 0.00124794258632103*x**33+                   0*x**34+-0.000434517881625192*x**35+                   0*x**36+0.000147814887904072*x**37+                   0*x**38+-4.92050093044546e-05*x**39+                   0*x**40+1.60503497636973e-05*x**41+                   0*x**42+-5.13665319059804e-06*x**43+                   0*x**44+1.61464254989929e-06*x**45+                   0*x**46+-4.99004417737639e-07*x**47+                   0*x**48+1.51758856101961e-07*x**49+                   0*x**50+-4.54547320434773e-08*x**51+                   0*x**52+1.34184356833665e-08*x**53+                   0*x**54+-3.90676417782241e-09*x**55+                   0*x**56+1.12252381939462e-09*x**57+                   0*x**58+-3.18482863113543e-10*x**59+                   0*x**60+8.92727063310246e-11*x**61+                   0*x**62+-2.47346870978465e-11*x**63+                   0*x**64+6.77714729592613e-12*x**65+                   0*x**66+-1.83706355507358e-12*x**67+                   0*x**68+4.92844338578946e-13*x**69+                   0*x**70+-1.30907360087821e-13*x**71+                   0*x**72+3.44379464952796e-14*x**73+                   0*x**74+-8.97573942420602e-15*x**75+                   0*x**76+2.31843800669381e-15*x**77+                   0*x**78+-5.93659897943545e-16*x**79+                   0*x**80+1.50735143662729e-16*x**81+                   0*x**82+-3.79609420261777e-17*x**83+                   0*x**84+9.48440642479275e-18*x**85+                   0*x**86+-2.3514380659503e-18*x**87+                   0*x**88+5.78630747131984e-19*x**89+                   0*x**90+-1.41352548398155e-19*x**91+                   0*x**92+3.42866556948157e-20*x**93+                   0*x**94+-8.25937190895434e-21*x**95+                   0*x**96+ 1.9762713043668e-21*x**97+                   0*x**98+                   0*x**99 
 
error2(x) = P2(lambda2*x)+P2(x/lambda2)-2*P2(x)-delta2*(sin(1*P2(x))*    1.0000000000) +                 0.14 *(P2(x*(lambda2)**2 )+P2(x*(lambda2)**(-2))-2*P2(x))
 
c2(lambda2) = lambda2 + 1.0/lambda2 - 2 -                  0.4+                 0.14 *(lambda2**(2) + lambda2**(-2) -2.0)


==> anc/gnuplot/manifold3.gnu <==
lambda3 =     1.65781850792282
delta3 =                  0.4
P3(x)=                  10*x**1+                   0*x**2+   -12.8637237834707*x**3+                   0*x**4+    13.0377688643755*x**5+                   0*x**6+   -6.32594822017574*x**7+                   0*x**8+    1.78607556326271*x**9+                   0*x**10+   -0.37795076564643*x**11+                   0*x**12+  0.0677438072634741*x**13+                   0*x**14+ -0.0108453024341139*x**15+                   0*x**16+ 0.00159223121484537*x**17+                   0*x**18+-0.000217700290243728*x**19+                   0*x**20+2.80069809062413e-05*x**21+                   0*x**22+-3.41580193492157e-06*x**23+                   0*x**24+3.97256460738359e-07*x**25+                   0*x**26+-4.42632502106079e-08*x**27+                   0*x**28+4.74350159962649e-09*x**29+                   0*x**30+-4.90525192419328e-10*x**31+                   0*x**32+4.90846263647854e-11*x**33+                   0*x**34+-4.76432357624967e-12*x**35+                   0*x**36+4.49514585019148e-13*x**37+                   0*x**38+-4.1302619644011e-14*x**39+                   0*x**40+3.70181726267504e-15*x**41+                   0*x**42+-3.24108665527061e-16*x**43+                   0*x**44+2.77570600009842e-17*x**45+                   0*x**46+-2.32796237963674e-18*x**47+                   0*x**48+1.91408874124886e-19*x**49+                   0*x**50+-1.54437796937356e-20*x**51+                   0*x**52+1.22387075134877e-21*x**53+                   0*x**54+-9.53368199528443e-23*x**55+                   0*x**56+7.30555378013223e-24*x**57+                   0*x**58+-5.51076599521699e-25*x**59+                   0*x**60+4.09462025599478e-26*x**61+                   0*x**62+-2.99857218346627e-27*x**63+                   0*x**64+2.16547386362294e-28*x**65+                   0*x**66+-1.54294712830496e-29*x**67+                   0*x**68+ 1.0852160834537e-30*x**69+                   0*x**70+-7.53776496399765e-32*x**71+                   0*x**72+5.17263903051622e-33*x**73+                   0*x**74+-3.50829380366276e-34*x**75+                   0*x**76+2.35263664552518e-35*x**77+                   0*x**78+-1.56041658011063e-36*x**79+                   0*x**80+1.02399126811151e-37*x**81+                   0*x**82+-6.65054664889607e-39*x**83+                   0*x**84+ 4.2761410769131e-40*x**85+                   0*x**86+-2.72271283356878e-41*x**87+                   0*x**88+1.71720508776654e-42*x**89+                   0*x**90+-1.07305671307853e-43*x**91+                   0*x**92+6.64519488371096e-45*x**93+                   0*x**94+-4.07921614007586e-46*x**95+                   0*x**96+2.48270126441703e-47*x**97+                   0*x**98+                   0*x**99 
 
error3(x) = P3(lambda3*x)+P3(x/lambda3)-2*P3(x)-delta3*(sin(1*P3(x))*    1.0000000000) +                  0.1 *(P3(x*(lambda3)**2 )+P3(x*(lambda3)**(-2))-2*P3(x)) +                 0.01 *(P3(x*(lambda3)**3 )+P3(x*(lambda3)**(-3))-2*P3(x))
 
c3(lambda3) = lambda3 + 1.0/lambda3 - 2 -                  0.4+                  0.1 *(lambda3**(2) + lambda3**(-2) -2.0)+                 0.01 *(lambda3**(3) + lambda3**(-3) -2.0)


==> anc/gnuplot/manifold4.gnu <==
lambda4 =     1.60883184000173
delta4 =                  0.4
P4(x)=                  10*x**1+                   0*x**2+   -11.7975731531749*x**3+                   0*x**4+    9.91886107945978*x**5+                   0*x**6+   -4.28980060924755*x**7+                   0*x**8+    1.22931987834665*x**9+                   0*x**10+  -0.281148551807386*x**11+                   0*x**12+  0.0556062009777722*x**13+                   0*x**14+-0.00987571070756275*x**15+                   0*x**16+ 0.00160890441508258*x**17+                   0*x**18+-0.000243813689776194*x**19+                   0*x**20+3.47121083271596e-05*x**21+                   0*x**22+-4.67826218531726e-06*x**23+                   0*x**24+6.00432407313166e-07*x**25+                   0*x**26+-7.37443314218493e-08*x**27+                   0*x**28+8.70217306816304e-09*x**29+                   0*x**30+-9.90002236965506e-10*x**31+                   0*x**32+1.08896375342732e-10*x**33+                   0*x**34+-1.16103863141914e-11*x**35+                   0*x**36+1.20249499864108e-12*x**37+                   0*x**38+-1.21214760687671e-13*x**39+                   0*x**40+1.19124141171792e-14*x**41+                   0*x**42+ -1.143067647635e-15*x**43+                   0*x**44+1.07240643758005e-16*x**45+                   0*x**46+-9.84897846059828e-18*x**47+                   0*x**48+8.86432840259856e-19*x**49+                   0*x**50+-7.82633148804798e-20*x**51+                   0*x**52+6.78461392393454e-21*x**53+                   0*x**54+-5.77976035356174e-22*x**55+                   0*x**56+4.84223769763543e-23*x**57+                   0*x**58+-3.99246947118662e-24*x**59+                   0*x**60+ 3.2417588843785e-25*x**61+                   0*x**62+-2.59374340534023e-26*x**63+                   0*x**64+2.04609333831457e-27*x**65+                   0*x**66+-1.59222394643405e-28*x**67+                   0*x**68+1.22285825751971e-29*x**69+                   0*x**70+-9.27343407480088e-31*x**71+                   0*x**72+6.94679220706239e-32*x**73+                   0*x**74+-5.14259888678752e-33*x**75+                   0*x**76+3.76357515693741e-34*x**77+                   0*x**78+-2.72391521276337e-35*x**79+                   0*x**80+1.95033105586426e-36*x**81+                   0*x**82+-1.38192193416094e-37*x**83+                   0*x**84+ 9.6928245697638e-39*x**85+                   0*x**86+-6.73183179072246e-40*x**87+                   0*x**88+4.63073861094803e-41*x**89+                   0*x**90+-3.15582964490623e-42*x**91+                   0*x**92+2.13122747615732e-43*x**93+                   0*x**94+-1.42659482560628e-44*x**95+                   0*x**96+9.46723019227369e-46*x**97+                   0*x**98+                   0*x**99 
 
error4(x) = P4(lambda4*x)+P4(x/lambda4)-2*P4(x)-delta4*(sin(1*P4(x))*    1.0000000000) +                  0.1 *(P4(x*(lambda4)**2 )+P4(x*(lambda4)**(-2))-2*P4(x)) +                 0.03 *(P4(x*(lambda4)**3 )+P4(x*(lambda4)**(-3))-2*P4(x))
 
c4(lambda4) = lambda4 + 1.0/lambda4 - 2 -                  0.4+                  0.1 *(lambda4**(2) + lambda4**(-2) -2.0)+                 0.03 *(lambda4**(3) + lambda4**(-3) -2.0)


==> anc/latex/HOWTO <==
%%% Usage:
%%% latex figure1
%%% dvips figure1
%%% ./fixpdf figure1.ps
%%% fff1.tex was generated in gnuplot

==> anc/latex/fff1.tex <==
% GNUPLOT: LaTeX picture using PSTRICKS macros
% Define new PST objects, if not already defined
\ifx\PSTloaded\undefined
\def\PSTloaded{t}
\psset{arrowsize=.01 3.2 1.4 .3}
\psset{dotsize=.01}
\catcode`@=11

\newpsobject{PST@Border}{psline}{linewidth=.0015,linestyle=solid}
\newpsobject{PST@Axes}{psline}{linewidth=.0015,linestyle=dotted,dotsep=.004}
\newpsobject{PST@Solid}{psline}{linewidth=.0015,linestyle=solid}
\newpsobject{PST@Dashed}{psline}{linewidth=.0015,linestyle=dashed,dash=.01 .01}
\newpsobject{PST@Dotted}{psline}{linewidth=.0025,linestyle=dotted,dotsep=.008}
\newpsobject{PST@LongDash}{psline}{linewidth=.0015,linestyle=dashed,dash=.02 .01}
\newpsobject{PST@Diamond}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square,dotangle=45}
\newpsobject{PST@Filldiamond}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square*,dotangle=45}
\newpsobject{PST@Cross}{psdots}{linewidth=.001,linestyle=solid,dotstyle=+,dotangle=45}
\newpsobject{PST@Plus}{psdots}{linewidth=.001,linestyle=solid,dotstyle=+}
\newpsobject{PST@Square}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square}
\newpsobject{PST@Circle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=o}
\newpsobject{PST@Triangle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=triangle}
\newpsobject{PST@Pentagon}{psdots}{linewidth=.001,linestyle=solid,dotstyle=pentagon}
\newpsobject{PST@Fillsquare}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square*}
\newpsobject{PST@Fillcircle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=*}
\newpsobject{PST@Filltriangle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=triangle*}
\newpsobject{PST@Fillpentagon}{psdots}{linewidth=.001,linestyle=solid,dotstyle=pentagon*}
\newpsobject{PST@Arrow}{psline}{linewidth=.001,linestyle=solid}
\catcode`@=12

\fi
\psset{unit=5.0in,xunit=5.0in,yunit=3.0in}
\pspicture(0.000000,0.000000)(1.000000,1.000000)
\ifx\nofigs\undefined
\catcode`@=11

\PST@Border(0.1300,0.1344)
(0.1450,0.1344)

\PST@Border(0.9519,0.1344)
(0.9369,0.1344)

\rput[r](0.1140,0.1344){-10}
\PST@Border(0.1300,0.2178)
(0.1450,0.2178)

\PST@Border(0.9519,0.2178)
(0.9369,0.2178)

\rput[r](0.1140,0.2178){-8}
\PST@Border(0.1300,0.3011)
(0.1450,0.3011)

\PST@Border(0.9519,0.3011)
(0.9369,0.3011)

\rput[r](0.1140,0.3011){-6}
\PST@Border(0.1300,0.3845)
(0.1450,0.3845)

\PST@Border(0.9519,0.3845)
(0.9369,0.3845)

\rput[r](0.1140,0.3845){-4}
\PST@Border(0.1300,0.4678)
(0.1450,0.4678)

\PST@Border(0.9519,0.4678)
(0.9369,0.4678)

\rput[r](0.1140,0.4678){-2}
\PST@Border(0.1300,0.5512)
(0.1450,0.5512)

\PST@Border(0.9519,0.5512)
(0.9369,0.5512)

\rput[r](0.1140,0.5512){ 0}
\PST@Border(0.1300,0.6345)
(0.1450,0.6345)

\PST@Border(0.9519,0.6345)
(0.9369,0.6345)

\rput[r](0.1140,0.6345){ 2}
\PST@Border(0.1300,0.7179)
(0.1450,0.7179)

\PST@Border(0.9519,0.7179)
(0.9369,0.7179)

\rput[r](0.1140,0.7179){ 4}
\PST@Border(0.1300,0.8012)
(0.1450,0.8012)

\PST@Border(0.9519,0.8012)
(0.9369,0.8012)

\rput[r](0.1140,0.8012){ 6}
\PST@Border(0.1300,0.8846)
(0.1450,0.8846)

\PST@Border(0.9519,0.8846)
(0.9369,0.8846)

\rput[r](0.1140,0.8846){ 8}
\PST@Border(0.1300,0.9679)
(0.1450,0.9679)

\PST@Border(0.9519,0.9679)
(0.9369,0.9679)

\rput[r](0.1140,0.9679){ 10}
\PST@Border(0.1300,0.1344)
(0.1300,0.1544)

\PST@Border(0.1300,0.9679)
(0.1300,0.9479)

\rput(0.1300,0.0924){-1.5}
\PST@Border(0.2670,0.1344)
(0.2670,0.1544)

\PST@Border(0.2670,0.9679)
(0.2670,0.9479)

\rput(0.2670,0.0924){-1}
\PST@Border(0.4040,0.1344)
(0.4040,0.1544)

\PST@Border(0.4040,0.9679)
(0.4040,0.9479)

\rput(0.4040,0.0924){-0.5}
\PST@Border(0.5409,0.1344)
(0.5409,0.1544)

\PST@Border(0.5409,0.9679)
(0.5409,0.9479)

\rput(0.5409,0.0924){ 0}
\PST@Border(0.6779,0.1344)
(0.6779,0.1544)

\PST@Border(0.6779,0.9679)
(0.6779,0.9479)

\rput(0.6779,0.0924){ 0.5}
\PST@Border(0.8149,0.1344)
(0.8149,0.1544)

\PST@Border(0.8149,0.9679)
(0.8149,0.9479)

\rput(0.8149,0.0924){ 1}
\PST@Border(0.9519,0.1344)
(0.9519,0.1544)

\PST@Border(0.9519,0.9679)
(0.9519,0.9479)

\rput(0.9519,0.0924){ 1.5}
\PST@Border(0.1300,0.9679)
(0.1300,0.1344)
(0.9519,0.1344)
(0.9519,0.9679)
(0.1300,0.9679)

\rput{L}(0.0290,0.5511){$P(z)$}
\rput(0.5409,0.0294){$z$}
\rput[r](0.2260,0.9269){$P_a$}
\PST@Solid(0.2420,0.9269)
(0.3210,0.9269)

\PST@Solid(0.1300,0.3505)
(0.1300,0.3505)
(0.1383,0.3483)
(0.1466,0.3461)
(0.1549,0.3441)
(0.1632,0.3423)
(0.1715,0.3406)
(0.1798,0.3393)
(0.1881,0.3382)
(0.1964,0.3374)
(0.2047,0.3369)
(0.2130,0.3368)
(0.2213,0.3369)
(0.2296,0.3374)
(0.2379,0.3383)
(0.2462,0.3394)
(0.2545,0.3407)
(0.2628,0.3424)
(0.2711,0.3442)
(0.2794,0.3462)
(0.2877,0.3484)
(0.2960,0.3508)
(0.3043,0.3533)
(0.3126,0.3559)
(0.3209,0.3587)
(0.3292,0.3615)
(0.3376,0.3645)
(0.3459,0.3676)
(0.3542,0.3708)
(0.3625,0.3742)
(0.3708,0.3778)
(0.3791,0.3817)
(0.3874,0.3858)
(0.3957,0.3903)
(0.4040,0.3952)
(0.4123,0.4005)
(0.4206,0.4062)
(0.4289,0.4126)
(0.4372,0.4194)
(0.4455,0.4269)
(0.4538,0.4349)
(0.4621,0.4436)
(0.4704,0.4529)
(0.4787,0.4628)
(0.4870,0.4733)
(0.4953,0.4843)
(0.5036,0.4958)
(0.5119,0.5076)
(0.5202,0.5198)
(0.5285,0.5323)
(0.5368,0.5448)
(0.5451,0.5575)
(0.5534,0.5700)
(0.5617,0.5825)
(0.5700,0.5947)
(0.5783,0.6065)
(0.5866,0.6180)
(0.5949,0.6290)
(0.6032,0.6395)
(0.6115,0.6494)
(0.6198,0.6587)
(0.6281,0.6674)
(0.6364,0.6754)
(0.6447,0.6829)
(0.6530,0.6897)
(0.6613,0.6961)
(0.6696,0.7018)
(0.6779,0.7071)
(0.6862,0.7120)
(0.6945,0.7165)
(0.7028,0.7206)
(0.7111,0.7245)
(0.7194,0.7281)
(0.7277,0.7315)
(0.7360,0.7347)
(0.7443,0.7378)
(0.7527,0.7408)
(0.7610,0.7436)
(0.7693,0.7464)
(0.7776,0.7490)
(0.7859,0.7515)
(0.7942,0.7539)
(0.8025,0.7561)
(0.8108,0.7581)
(0.8191,0.7599)
(0.8274,0.7616)
(0.8357,0.7629)
(0.8440,0.7640)
(0.8523,0.7649)
(0.8606,0.7654)
(0.8689,0.7655)
(0.8772,0.7654)
(0.8855,0.7649)
(0.8938,0.7641)
(0.9021,0.7630)
(0.9104,0.7617)
(0.9187,0.7600)
(0.9270,0.7582)
(0.9353,0.7562)
(0.9436,0.7540)
(0.9519,0.7518)

\rput[r](0.2260,0.8849){$P_b$}
\PST@Dashed(0.2420,0.8849)
(0.3210,0.8849)

\PST@Dashed(0.1300,0.3410)
(0.1300,0.3410)
(0.1383,0.3401)
(0.1466,0.3393)
(0.1549,0.3385)
(0.1632,0.3377)
(0.1715,0.3371)
(0.1798,0.3367)
(0.1881,0.3364)
(0.1964,0.3363)
(0.2047,0.3365)
(0.2130,0.3368)
(0.2213,0.3374)
(0.2296,0.3381)
(0.2379,0.3392)
(0.2462,0.3404)
(0.2545,0.3418)
(0.2628,0.3434)
(0.2711,0.3452)
(0.2794,0.3472)
(0.2877,0.3493)
(0.2960,0.3515)
(0.3043,0.3539)
(0.3126,0.3564)
(0.3209,0.3590)
(0.3292,0.3617)
(0.3376,0.3646)
(0.3459,0.3676)
(0.3542,0.3708)
(0.3625,0.3742)
(0.3708,0.3777)
(0.3791,0.3816)
(0.3874,0.3857)
(0.3957,0.3902)
(0.4040,0.3951)
(0.4123,0.4004)
(0.4206,0.4062)
(0.4289,0.4125)
(0.4372,0.4194)
(0.4455,0.4269)
(0.4538,0.4349)
(0.4621,0.4436)
(0.4704,0.4529)
(0.4787,0.4628)
(0.4870,0.4733)
(0.4953,0.4843)
(0.5036,0.4958)
(0.5119,0.5076)
(0.5202,0.5198)
(0.5285,0.5323)
(0.5368,0.5448)
(0.5451,0.5575)
(0.5534,0.5700)
(0.5617,0.5825)
(0.5700,0.5947)
(0.5783,0.6065)
(0.5866,0.6180)
(0.5949,0.6290)
(0.6032,0.6395)
(0.6115,0.6494)
(0.6198,0.6587)
(0.6281,0.6674)
(0.6364,0.6754)
(0.6447,0.6829)
(0.6530,0.6898)
(0.6613,0.6961)
(0.6696,0.7019)
(0.6779,0.7072)
(0.6862,0.7121)
(0.6945,0.7166)
(0.7028,0.7207)
(0.7111,0.7246)
(0.7194,0.7281)
(0.7277,0.7315)
(0.7360,0.7347)
(0.7443,0.7377)
(0.7527,0.7406)
(0.7610,0.7433)
(0.7693,0.7459)
(0.7776,0.7484)
(0.7859,0.7508)
(0.7942,0.7530)
(0.8025,0.7551)
(0.8108,0.7571)
(0.8191,0.7589)
(0.8274,0.7605)
(0.8357,0.7619)
(0.8440,0.7631)
(0.8523,0.7642)
(0.8606,0.7649)
(0.8689,0.7655)
(0.8772,0.7658)
(0.8855,0.7660)
(0.8938,0.7659)
(0.9021,0.7656)
(0.9104,0.7652)
(0.9187,0.7646)
(0.9270,0.7638)
(0.9353,0.7630)
(0.9436,0.7622)
(0.9519,0.7613)

\rput[r](0.2260,0.8429){$P_c$}
\PST@Dotted(0.2420,0.8429)
(0.3210,0.8429)

\PST@Dotted(0.1300,0.2133)
(0.1300,0.2133)
(0.1383,0.2154)
(0.1466,0.2190)
(0.1549,0.2241)
(0.1632,0.2302)
(0.1715,0.2373)
(0.1798,0.2450)
(0.1881,0.2533)
(0.1964,0.2619)
(0.2047,0.2706)
(0.2130,0.2794)
(0.2213,0.2881)
(0.2296,0.2965)
(0.2379,0.3046)
(0.2462,0.3124)
(0.2545,0.3197)
(0.2628,0.3265)
(0.2711,0.3327)
(0.2794,0.3385)
(0.2877,0.3438)
(0.2960,0.3485)
(0.3043,0.3528)
(0.3126,0.3568)
(0.3209,0.3604)
(0.3292,0.3637)
(0.3376,0.3668)
(0.3459,0.3698)
(0.3542,0.3728)
(0.3625,0.3758)
(0.3708,0.3790)
(0.3791,0.3824)
(0.3874,0.3861)
(0.3957,0.3902)
(0.4040,0.3947)
(0.4123,0.3998)
(0.4206,0.4054)
(0.4289,0.4116)
(0.4372,0.4185)
(0.4455,0.4260)
(0.4538,0.4341)
(0.4621,0.4429)
(0.4704,0.4524)
(0.4787,0.4624)
(0.4870,0.4730)
(0.4953,0.4841)
(0.5036,0.4957)
(0.5119,0.5076)
(0.5202,0.5198)
(0.5285,0.5323)
(0.5368,0.5448)
(0.5451,0.5575)
(0.5534,0.5700)
(0.5617,0.5825)
(0.5700,0.5947)
(0.5783,0.6066)
(0.5866,0.6182)
(0.5949,0.6293)
(0.6032,0.6399)
(0.6115,0.6499)
(0.6198,0.6594)
(0.6281,0.6682)
(0.6364,0.6763)
(0.6447,0.6838)
(0.6530,0.6907)
(0.6613,0.6969)
(0.6696,0.7025)
(0.6779,0.7076)
(0.6862,0.7121)
(0.6945,0.7162)
(0.7028,0.7199)
(0.7111,0.7233)
(0.7194,0.7265)
(0.7277,0.7295)
(0.7360,0.7325)
(0.7443,0.7355)
(0.7527,0.7386)
(0.7610,0.7419)
(0.7693,0.7455)
(0.7776,0.7495)
(0.7859,0.7538)
(0.7942,0.7585)
(0.8025,0.7638)
(0.8108,0.7696)
(0.8191,0.7758)
(0.8274,0.7826)
(0.8357,0.7899)
(0.8440,0.7977)
(0.8523,0.8058)
(0.8606,0.8142)
(0.8689,0.8229)
(0.8772,0.8317)
(0.8855,0.8404)
(0.8938,0.8490)
(0.9021,0.8573)
(0.9104,0.8650)
(0.9187,0.8721)
(0.9270,0.8782)
(0.9353,0.8833)
(0.9436,0.8869)
(0.9519,0.8890)

\rput[r](0.2260,0.8009){$P_d$}
\PST@LongDash(0.2420,0.8009)
(0.3210,0.8009)

\PST@LongDash(0.1300,0.2251)
(0.1300,0.2251)
(0.1383,0.2353)
(0.1466,0.2455)
(0.1549,0.2556)
(0.1632,0.2654)
(0.1715,0.2750)
(0.1798,0.2842)
(0.1881,0.2930)
(0.1964,0.3013)
(0.2047,0.3091)
(0.2130,0.3164)
(0.2213,0.3231)
(0.2296,0.3292)
(0.2379,0.3348)
(0.2462,0.3398)
(0.2545,0.3443)
(0.2628,0.3482)
(0.2711,0.3517)
(0.2794,0.3547)
(0.2877,0.3573)
(0.2960,0.3597)
(0.3043,0.3617)
(0.3126,0.3636)
(0.3209,0.3654)
(0.3292,0.3671)
(0.3376,0.3688)
(0.3459,0.3707)
(0.3542,0.3727)
(0.3625,0.3750)
(0.3708,0.3776)
(0.3791,0.3806)
(0.3874,0.3841)
(0.3957,0.3881)
(0.4040,0.3926)
(0.4123,0.3977)
(0.4206,0.4035)
(0.4289,0.4099)
(0.4372,0.4170)
(0.4455,0.4247)
(0.4538,0.4331)
(0.4621,0.4421)
(0.4704,0.4518)
(0.4787,0.4620)
(0.4870,0.4727)
(0.4953,0.4839)
(0.5036,0.4955)
(0.5119,0.5075)
(0.5202,0.5198)
(0.5285,0.5323)
(0.5368,0.5448)
(0.5451,0.5575)
(0.5534,0.5700)
(0.5617,0.5825)
(0.5700,0.5948)
(0.5783,0.6068)
(0.5866,0.6184)
(0.5949,0.6296)
(0.6032,0.6403)
(0.6115,0.6505)
(0.6198,0.6602)
(0.6281,0.6692)
(0.6364,0.6776)
(0.6447,0.6853)
(0.6530,0.6924)
(0.6613,0.6988)
(0.6696,0.7046)
(0.6779,0.7097)
(0.6862,0.7142)
(0.6945,0.7182)
(0.7028,0.7217)
(0.7111,0.7247)
(0.7194,0.7273)
(0.7277,0.7296)
(0.7360,0.7316)
(0.7443,0.7335)
(0.7527,0.7352)
(0.7610,0.7369)
(0.7693,0.7387)
(0.7776,0.7406)
(0.7859,0.7426)
(0.7942,0.7450)
(0.8025,0.7476)
(0.8108,0.7506)
(0.8191,0.7541)
(0.8274,0.7580)
(0.8357,0.7625)
(0.8440,0.7675)
(0.8523,0.7731)
(0.8606,0.7792)
(0.8689,0.7859)
(0.8772,0.7932)
(0.8855,0.8010)
(0.8938,0.8093)
(0.9021,0.8181)
(0.9104,0.8273)
(0.9187,0.8369)
(0.9270,0.8467)
(0.9353,0.8568)
(0.9436,0.8670)
(0.9519,0.8772)

\PST@Border(0.1300,0.9679)
(0.1300,0.1344)
(0.9519,0.1344)
(0.9519,0.9679)
(0.1300,0.9679)

\catcode`@=12
\fi
\endpspicture


==> anc/latex/fff2.tex <==
% GNUPLOT: LaTeX picture using PSTRICKS macros
% Define new PST objects, if not already defined
\ifx\PSTloaded\undefined
\def\PSTloaded{t}
\psset{arrowsize=.01 3.2 1.4 .3}
\psset{dotsize=.01}
\catcode`@=11

\newpsobject{PST@Border}{psline}{linewidth=.0015,linestyle=solid}
\newpsobject{PST@Axes}{psline}{linewidth=.0015,linestyle=dotted,dotsep=.004}
\newpsobject{PST@Solid}{psline}{linewidth=.0015,linestyle=solid}
\newpsobject{PST@Dashed}{psline}{linewidth=.0015,linestyle=dashed,dash=.01 .01}
\newpsobject{PST@Dotted}{psline}{linewidth=.0025,linestyle=dotted,dotsep=.008}
\newpsobject{PST@LongDash}{psline}{linewidth=.0015,linestyle=dashed,dash=.02 .01}
\newpsobject{PST@Diamond}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square,dotangle=45}
\newpsobject{PST@Filldiamond}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square*,dotangle=45}
\newpsobject{PST@Cross}{psdots}{linewidth=.001,linestyle=solid,dotstyle=+,dotangle=45}
\newpsobject{PST@Plus}{psdots}{linewidth=.001,linestyle=solid,dotstyle=+}
\newpsobject{PST@Square}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square}
\newpsobject{PST@Circle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=o}
\newpsobject{PST@Triangle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=triangle}
\newpsobject{PST@Pentagon}{psdots}{linewidth=.001,linestyle=solid,dotstyle=pentagon}
\newpsobject{PST@Fillsquare}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square*}
\newpsobject{PST@Fillcircle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=*}
\newpsobject{PST@Filltriangle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=triangle*}
\newpsobject{PST@Fillpentagon}{psdots}{linewidth=.001,linestyle=solid,dotstyle=pentagon*}
\newpsobject{PST@Arrow}{psline}{linewidth=.001,linestyle=solid}
\catcode`@=12

\fi
\psset{unit=5.0in,xunit=5.0in,yunit=3.0in}
\pspicture(0.000000,0.000000)(1.000000,1.000000)
\ifx\nofigs\undefined
\catcode`@=11

\PST@Border(0.2260,0.1344)
(0.2410,0.1344)

\PST@Border(0.9519,0.1344)
(0.9369,0.1344)

\rput[r](0.2100,0.1344){$-4 \times 10^{-14}$}
\PST@Border(0.2260,0.2386)
(0.2410,0.2386)

\PST@Border(0.9519,0.2386)
(0.9369,0.2386)

\rput[r](0.2100,0.2386){$-3 \times 10^{-14}$}
\PST@Border(0.2260,0.3428)
(0.2410,0.3428)

\PST@Border(0.9519,0.3428)
(0.9369,0.3428)

\rput[r](0.2100,0.3428){$-2 \times 10^{-14}$}
\PST@Border(0.2260,0.4470)
(0.2410,0.4470)

\PST@Border(0.9519,0.4470)
(0.9369,0.4470)

\rput[r](0.2100,0.4470){$-1 \times 10^{-14}$}
\PST@Border(0.2260,0.5512)
(0.2410,0.5512)

\PST@Border(0.9519,0.5512)
(0.9369,0.5512)

\rput[r](0.2100,0.5512){ 0}
\PST@Border(0.2260,0.6553)
(0.2410,0.6553)

\PST@Border(0.9519,0.6553)
(0.9369,0.6553)

\rput[r](0.2100,0.6553){$10^{-14}$}
\PST@Border(0.2260,0.7595)
(0.2410,0.7595)

\PST@Border(0.9519,0.7595)
(0.9369,0.7595)

\rput[r](0.2100,0.7595){$2 \times 10^{-14}$}
\PST@Border(0.2260,0.8637)
(0.2410,0.8637)

\PST@Border(0.9519,0.8637)
(0.9369,0.8637)

\rput[r](0.2100,0.8637){$3 \times 10^{-14}$}
\PST@Border(0.2260,0.9679)
(0.2410,0.9679)

\PST@Border(0.9519,0.9679)
(0.9369,0.9679)

\rput[r](0.2100,0.9679){$4 \times 10^{-14}$}
\PST@Border(0.2663,0.1344)
(0.2663,0.1544)

\PST@Border(0.2663,0.9679)
(0.2663,0.9479)

\rput(0.2663,0.0924){-0.4}
\PST@Border(0.3470,0.1344)
(0.3470,0.1544)

\PST@Border(0.3470,0.9679)
(0.3470,0.9479)

\rput(0.3470,0.0924){-0.3}
\PST@Border(0.4276,0.1344)
(0.4276,0.1544)

\PST@Border(0.4276,0.9679)
(0.4276,0.9479)

\rput(0.4276,0.0924){-0.2}
\PST@Border(0.5083,0.1344)
(0.5083,0.1544)

\PST@Border(0.5083,0.9679)
(0.5083,0.9479)

\rput(0.5083,0.0924){-0.1}
\PST@Border(0.5889,0.1344)
(0.5889,0.1544)

\PST@Border(0.5889,0.9679)
(0.5889,0.9479)

\rput(0.5889,0.0924){ 0}
\PST@Border(0.6696,0.1344)
(0.6696,0.1544)

\PST@Border(0.6696,0.9679)
(0.6696,0.9479)

\rput(0.6696,0.0924){ 0.1}
\PST@Border(0.7503,0.1344)
(0.7503,0.1544)

\PST@Border(0.7503,0.9679)
(0.7503,0.9479)

\rput(0.7503,0.0924){ 0.2}
\PST@Border(0.8309,0.1344)
(0.8309,0.1544)

\PST@Border(0.8309,0.9679)
(0.8309,0.9479)

\rput(0.8309,0.0924){ 0.3}
\PST@Border(0.9116,0.1344)
(0.9116,0.1544)

\PST@Border(0.9116,0.9679)
(0.9116,0.9479)

\rput(0.9116,0.0924){ 0.4}
\PST@Border(0.2260,0.9679)
(0.2260,0.1344)
(0.9519,0.1344)
(0.9519,0.9679)
(0.2260,0.9679)

\rput{L}(0.0290,0.5931){$[\Phi(P)](z)$}
\rput(0.5889,0.0294){$z$}
\rput[r](0.4500,0.9269){$\Phi_a(P_a)$}
\PST@Solid(0.4660,0.9269)
(0.5450,0.9269)

\PST@Solid(0.2260,0.9097)
(0.2260,0.9097)
(0.2333,0.9146)
(0.2407,0.8646)
(0.2480,0.8463)
(0.2553,0.8131)
(0.2627,0.7949)
(0.2700,0.7937)
(0.2773,0.7478)
(0.2847,0.7506)
(0.2920,0.7441)
(0.2993,0.7073)
(0.3067,0.6844)
(0.3140,0.6694)
(0.3213,0.6623)
(0.3287,0.6600)
(0.3360,0.6436)
(0.3433,0.6313)
(0.3506,0.6430)
(0.3580,0.6140)
(0.3653,0.6099)
(0.3726,0.6112)
(0.3800,0.5895)
(0.3873,0.5571)
(0.3946,0.5564)
(0.4020,0.5668)
(0.4093,0.5558)
(0.4166,0.5400)
(0.4240,0.5386)
(0.4313,0.5470)
(0.4386,0.5472)
(0.4460,0.5325)
(0.4533,0.5381)
(0.4606,0.5293)
(0.4680,0.5250)
(0.4753,0.5211)
(0.4826,0.5328)
(0.4900,0.5208)
(0.4973,0.5205)
(0.5046,0.5247)
(0.5120,0.5243)
(0.5193,0.5211)
(0.5266,0.5308)
(0.5340,0.5321)
(0.5413,0.5325)
(0.5486,0.5345)
(0.5560,0.5381)
(0.5633,0.5414)
(0.5706,0.5438)
(0.5780,0.5462)
(0.5853,0.5495)
(0.5926,0.5528)
(0.5999,0.5564)
(0.6073,0.5582)
(0.6146,0.5601)
(0.6219,0.5638)
(0.6293,0.5684)
(0.6366,0.5689)
(0.6439,0.5739)
(0.6513,0.5672)
(0.6586,0.5851)
(0.6659,0.5798)
(0.6733,0.5799)
(0.6806,0.5932)
(0.6879,0.5776)
(0.6953,0.5691)
(0.7026,0.5752)
(0.7099,0.5765)
(0.7173,0.5730)
(0.7246,0.5591)
(0.7319,0.5597)
(0.7393,0.5587)
(0.7466,0.5659)
(0.7539,0.5595)
(0.7613,0.5617)
(0.7686,0.5462)
(0.7759,0.5361)
(0.7833,0.5423)
(0.7906,0.5175)
(0.7979,0.5024)
(0.8053,0.4902)
(0.8126,0.5003)
(0.8199,0.4883)
(0.8273,0.4630)
(0.8346,0.4768)
(0.8419,0.4567)
(0.8492,0.4388)
(0.8566,0.4326)
(0.8639,0.4514)
(0.8712,0.4143)
(0.8786,0.4015)
(0.8859,0.3758)
(0.8932,0.3730)
(0.9006,0.3832)
(0.9079,0.3345)
(0.9152,0.2786)
(0.9226,0.2883)
(0.9299,0.2319)
(0.9372,0.2451)
(0.9446,0.1776)
(0.9519,0.2073)

\rput[r](0.4500,0.8849){$\Phi_b(P_b)$}
\PST@Dashed(0.4660,0.8849)
(0.5450,0.8849)

\PST@Dashed(0.2312,0.1344)
(0.2333,0.1694)
(0.2407,0.2589)
(0.2480,0.3178)
(0.2553,0.3555)
(0.2627,0.3746)
(0.2700,0.4302)
(0.2773,0.4259)
(0.2847,0.4579)
(0.2920,0.4728)
(0.2993,0.4798)
(0.3067,0.4855)
(0.3140,0.4873)
(0.3213,0.5121)
(0.3287,0.5044)
(0.3360,0.5208)
(0.3433,0.5470)
(0.3506,0.5191)
(0.3580,0.5403)
(0.3653,0.5344)
(0.3726,0.5196)
(0.3800,0.5306)
(0.3873,0.5455)
(0.3946,0.5464)
(0.4020,0.5399)
(0.4093,0.5496)
(0.4166,0.5480)
(0.4240,0.5566)
(0.4313,0.5724)
(0.4386,0.5581)
(0.4460,0.5428)
(0.4533,0.5431)
(0.4606,0.5601)
(0.4680,0.5601)
(0.4753,0.5598)
(0.4826,0.5595)
(0.4900,0.5457)
(0.4973,0.5558)
(0.5046,0.5620)
(0.5120,0.5539)
(0.5193,0.5564)
(0.5266,0.5543)
(0.5340,0.5591)
(0.5413,0.5588)
(0.5486,0.5569)
(0.5560,0.5544)
(0.5633,0.5557)
(0.5706,0.5539)
(0.5780,0.5521)
(0.5853,0.5515)
(0.5926,0.5509)
(0.5999,0.5501)
(0.6073,0.5478)
(0.6146,0.5470)
(0.6219,0.5490)
(0.6293,0.5459)
(0.6366,0.5432)
(0.6439,0.5478)
(0.6513,0.5444)
(0.6586,0.5480)
(0.6659,0.5468)
(0.6733,0.5394)
(0.6806,0.5538)
(0.6879,0.5520)
(0.6953,0.5462)
(0.7026,0.5367)
(0.7099,0.5433)
(0.7173,0.5422)
(0.7246,0.5592)
(0.7319,0.5399)
(0.7393,0.5412)
(0.7466,0.5345)
(0.7539,0.5464)
(0.7613,0.5850)
(0.7686,0.5397)
(0.7759,0.5613)
(0.7833,0.5647)
(0.7906,0.5488)
(0.7979,0.5704)
(0.8053,0.5827)
(0.8126,0.5675)
(0.8199,0.5724)
(0.8273,0.5830)
(0.8346,0.5611)
(0.8419,0.5860)
(0.8492,0.5844)
(0.8566,0.5896)
(0.8639,0.6211)
(0.8712,0.5996)
(0.8786,0.6162)
(0.8859,0.6228)
(0.8932,0.6626)
(0.9006,0.6901)
(0.9079,0.6721)
(0.9152,0.6922)
(0.9226,0.7590)
(0.9299,0.8018)
(0.9372,0.8799)
(0.9446,0.9325)
(0.9476,0.9679)

\rput[r](0.4500,0.8429){$\Phi_c(P_c)$}
\PST@Dotted(0.4660,0.8429)
(0.5450,0.8429)

\PST@Dotted(0.2260,0.4586)
(0.2260,0.4586)
(0.2333,0.4446)
(0.2407,0.4316)
(0.2480,0.4518)
(0.2553,0.4938)
(0.2627,0.4476)
(0.2700,0.5076)
(0.2773,0.5363)
(0.2847,0.5466)
(0.2920,0.5608)
(0.2993,0.5257)
(0.3067,0.5952)
(0.3140,0.5646)
(0.3213,0.5573)
(0.3287,0.5629)
(0.3360,0.5758)
(0.3433,0.5756)
(0.3506,0.5770)
(0.3580,0.5875)
(0.3653,0.5906)
(0.3726,0.5705)
(0.3800,0.5680)
(0.3873,0.6046)
(0.3946,0.5905)
(0.4020,0.5823)
(0.4093,0.5782)
(0.4166,0.5900)
(0.4240,0.5800)
(0.4313,0.5939)
(0.4386,0.6022)
(0.4460,0.5873)
(0.4533,0.6028)
(0.4606,0.5877)
(0.4680,0.5933)
(0.4753,0.5947)
(0.4826,0.5912)
(0.4900,0.5903)
(0.4973,0.6015)
(0.5046,0.5881)
(0.5120,0.5862)
(0.5193,0.5889)
(0.5266,0.5816)
(0.5340,0.5816)
(0.5413,0.5780)
(0.5486,0.5754)
(0.5560,0.5695)
(0.5633,0.5642)
(0.5706,0.5626)
(0.5780,0.5584)
(0.5853,0.5534)
(0.5926,0.5491)
(0.5999,0.5440)
(0.6073,0.5403)
(0.6146,0.5360)
(0.6219,0.5334)
(0.6293,0.5280)
(0.6366,0.5232)
(0.6439,0.5247)
(0.6513,0.5201)
(0.6586,0.5136)
(0.6659,0.5126)
(0.6733,0.5154)
(0.6806,0.5077)
(0.6879,0.5036)
(0.6953,0.5107)
(0.7026,0.5033)
(0.7099,0.5048)
(0.7173,0.5107)
(0.7246,0.5003)
(0.7319,0.5151)
(0.7393,0.5057)
(0.7466,0.5021)
(0.7539,0.5194)
(0.7613,0.5201)
(0.7686,0.4961)
(0.7759,0.5006)
(0.7833,0.5287)
(0.7906,0.5036)
(0.7979,0.5148)
(0.8053,0.5319)
(0.8126,0.5102)
(0.8199,0.5029)
(0.8273,0.5318)
(0.8346,0.5358)
(0.8419,0.5325)
(0.8492,0.5475)
(0.8566,0.5445)
(0.8639,0.5314)
(0.8712,0.4888)
(0.8786,0.5825)
(0.8859,0.5613)
(0.8932,0.5654)
(0.9006,0.5565)
(0.9079,0.6048)
(0.9152,0.6181)
(0.9226,0.6220)
(0.9299,0.6466)
(0.9372,0.6822)
(0.9446,0.6859)
(0.9519,0.6616)

\rput[r](0.4500,0.8009){$\Phi_d(P_d)$}
\PST@LongDash(0.4660,0.8009)
(0.5450,0.8009)

\PST@LongDash(0.2260,0.3646)
(0.2260,0.3646)
(0.2333,0.4051)
(0.2407,0.3739)
(0.2480,0.3805)
(0.2553,0.3733)
(0.2627,0.3801)
(0.2700,0.3927)
(0.2773,0.3886)
(0.2847,0.4317)
(0.2920,0.3995)
(0.2993,0.4381)
(0.3067,0.4559)
(0.3140,0.4427)
(0.3213,0.4405)
(0.3287,0.4525)
(0.3360,0.4821)
(0.3433,0.4807)
(0.3506,0.4504)
(0.3580,0.4805)
(0.3653,0.4819)
(0.3726,0.4915)
(0.3800,0.5033)
(0.3873,0.4915)
(0.3946,0.5024)
(0.4020,0.5100)
(0.4093,0.5100)
(0.4166,0.5376)
(0.4240,0.5177)
(0.4313,0.5132)
(0.4386,0.5407)
(0.4460,0.5256)
(0.4533,0.5303)
(0.4606,0.5416)
(0.4680,0.5420)
(0.4753,0.5290)
(0.4826,0.5332)
(0.4900,0.5365)
(0.4973,0.5523)
(0.5046,0.5457)
(0.5120,0.5421)
(0.5193,0.5466)
(0.5266,0.5444)
(0.5340,0.5493)
(0.5413,0.5444)
(0.5486,0.5500)
(0.5560,0.5499)
(0.5633,0.5513)
(0.5706,0.5506)
(0.5780,0.5512)
(0.5853,0.5510)
(0.5926,0.5513)
(0.5999,0.5510)
(0.6073,0.5510)
(0.6146,0.5503)
(0.6219,0.5543)
(0.6293,0.5528)
(0.6366,0.5592)
(0.6439,0.5547)
(0.6513,0.5535)
(0.6586,0.5569)
(0.6659,0.5558)
(0.6733,0.5527)
(0.6806,0.5566)
(0.6879,0.5671)
(0.6953,0.5595)
(0.7026,0.5689)
(0.7099,0.5655)
(0.7173,0.5649)
(0.7246,0.5619)
(0.7319,0.5664)
(0.7393,0.5649)
(0.7466,0.5754)
(0.7539,0.5835)
(0.7613,0.5723)
(0.7686,0.5912)
(0.7759,0.6014)
(0.7833,0.5873)
(0.7906,0.5930)
(0.7979,0.5997)
(0.8053,0.6024)
(0.8126,0.6182)
(0.8199,0.6122)
(0.8273,0.6413)
(0.8346,0.6268)
(0.8419,0.6344)
(0.8492,0.6445)
(0.8566,0.6652)
(0.8639,0.6476)
(0.8712,0.6418)
(0.8786,0.6781)
(0.8859,0.6963)
(0.8932,0.6727)
(0.9006,0.7014)
(0.9079,0.7035)
(0.9152,0.7167)
(0.9226,0.7209)
(0.9299,0.7122)
(0.9372,0.6918)
(0.9446,0.7345)
(0.9519,0.7254)

\PST@Border(0.2260,0.9679)
(0.2260,0.1344)
(0.9519,0.1344)
(0.9519,0.9679)
(0.2260,0.9679)

\catcode`@=12
\fi
\endpspicture


==> anc/latex/fff3.tex <==
% GNUPLOT: LaTeX picture using PSTRICKS macros
% Define new PST objects, if not already defined
\ifx\PSTloaded\undefined
\def\PSTloaded{t}
\psset{arrowsize=.01 3.2 1.4 .3}
\psset{dotsize=.01}
\catcode`@=11

\newpsobject{PST@Border}{psline}{linewidth=.0015,linestyle=solid}
\newpsobject{PST@Axes}{psline}{linewidth=.0015,linestyle=dotted,dotsep=.004}
\newpsobject{PST@Solid}{psline}{linewidth=.0015,linestyle=solid}
\newpsobject{PST@Dashed}{psline}{linewidth=.0015,linestyle=dashed,dash=.01 .01}
\newpsobject{PST@Dotted}{psline}{linewidth=.0025,linestyle=dotted,dotsep=.008}
\newpsobject{PST@LongDash}{psline}{linewidth=.0015,linestyle=dashed,dash=.02 .01}
\newpsobject{PST@Diamond}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square,dotangle=45}
\newpsobject{PST@Filldiamond}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square*,dotangle=45}
\newpsobject{PST@Cross}{psdots}{linewidth=.001,linestyle=solid,dotstyle=+,dotangle=45}
\newpsobject{PST@Plus}{psdots}{linewidth=.001,linestyle=solid,dotstyle=+}
\newpsobject{PST@Square}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square}
\newpsobject{PST@Circle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=o}
\newpsobject{PST@Triangle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=triangle}
\newpsobject{PST@Pentagon}{psdots}{linewidth=.001,linestyle=solid,dotstyle=pentagon}
\newpsobject{PST@Fillsquare}{psdots}{linewidth=.001,linestyle=solid,dotstyle=square*}
\newpsobject{PST@Fillcircle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=*}
\newpsobject{PST@Filltriangle}{psdots}{linewidth=.001,linestyle=solid,dotstyle=triangle*}
\newpsobject{PST@Fillpentagon}{psdots}{linewidth=.001,linestyle=solid,dotstyle=pentagon*}
\newpsobject{PST@Arrow}{psline}{linewidth=.001,linestyle=solid}
\catcode`@=12

\fi
\psset{unit=5.0in,xunit=5.0in,yunit=3.0in}
\pspicture(0.000000,0.000000)(1.000000,1.000000)
\ifx\nofigs\undefined
\catcode`@=11

\PST@Border(0.1780,0.1344)
(0.1930,0.1344)

\PST@Border(0.9519,0.1344)
(0.9369,0.1344)

\rput[r](0.1620,0.1344){$10^{-18}$}
\PST@Border(0.1780,0.2178)
(0.1930,0.2178)

\PST@Border(0.9519,0.2178)
(0.9369,0.2178)

\rput[r](0.1620,0.2178){$10^{-17}$}
\PST@Border(0.1780,0.3011)
(0.1930,0.3011)

\PST@Border(0.9519,0.3011)
(0.9369,0.3011)

\rput[r](0.1620,0.3011){$10^{-16}$}
\PST@Border(0.1780,0.3845)
(0.1930,0.3845)

\PST@Border(0.9519,0.3845)
(0.9369,0.3845)

\rput[r](0.1620,0.3845){$10^{-15}$}
\PST@Border(0.1780,0.4678)
(0.1930,0.4678)

\PST@Border(0.9519,0.4678)
(0.9369,0.4678)

\rput[r](0.1620,0.4678){$10^{-14}$}
\PST@Border(0.1780,0.5512)
(0.1930,0.5512)

\PST@Border(0.9519,0.5512)
(0.9369,0.5512)

\rput[r](0.1620,0.5512){$10^{-13}$}
\PST@Border(0.1780,0.6345)
(0.1930,0.6345)

\PST@Border(0.9519,0.6345)
(0.9369,0.6345)

\rput[r](0.1620,0.6345){$10^{-12}$}
\PST@Border(0.1780,0.7179)
(0.1930,0.7179)

\PST@Border(0.9519,0.7179)
(0.9369,0.7179)

\rput[r](0.1620,0.7179){$10^{-11}$}
\PST@Border(0.1780,0.8012)
(0.1930,0.8012)

\PST@Border(0.9519,0.8012)
(0.9369,0.8012)

\rput[r](0.1620,0.8012){$10^{-10}$}
\PST@Border(0.1780,0.8846)
(0.1930,0.8846)

\PST@Border(0.9519,0.8846)
(0.9369,0.8846)

\rput[r](0.1620,0.8846){$10^{-9}$}
\PST@Border(0.1780,0.9679)
(0.1930,0.9679)

\PST@Border(0.9519,0.9679)
(0.9369,0.9679)

\rput[r](0.1620,0.9679){$10^{-8}$}
\PST@Border(0.1780,0.1344)
(0.1780,0.1544)

\PST@Border(0.1780,0.9679)
(0.1780,0.9479)

\rput(0.1780,0.0924){ 0}
\PST@Border(0.3297,0.1344)
(0.3297,0.1544)

\PST@Border(0.3297,0.9679)
(0.3297,0.9479)

\rput(0.3297,0.0924){ 0.1}
\PST@Border(0.4815,0.1344)
(0.4815,0.1544)

\PST@Border(0.4815,0.9679)
(0.4815,0.9479)

\rput(0.4815,0.0924){ 0.2}
\PST@Border(0.6332,0.1344)
(0.6332,0.1544)

\PST@Border(0.6332,0.9679)
(0.6332,0.9479)

\rput(0.6332,0.0924){ 0.3}
\PST@Border(0.7850,0.1344)
(0.7850,0.1544)

\PST@Border(0.7850,0.9679)
(0.7850,0.9479)

\rput(0.7850,0.0924){ 0.4}
\PST@Border(0.9367,0.1344)
(0.9367,0.1544)

\PST@Border(0.9367,0.9679)
(0.9367,0.9479)

\rput(0.9367,0.0924){ 0.5}
\PST@Border(0.1780,0.9679)
(0.1780,0.1344)
(0.9519,0.1344)
(0.9519,0.9679)
(0.1780,0.9679)

\rput{L}(0.0290,0.5511){$|\Phi(P)|(z)$}
\rput(0.5649,0.0294){$z$}
\rput[r](0.4340,0.9269){$|\Phi_a(P_a)|$}
\PST@Solid(0.4500,0.9269)
(0.5290,0.9269)

\PST@Solid(0.1858,0.1344)
(0.1858,0.3269)
(0.1936,0.3484)
(0.2015,0.3591)
(0.2093,0.3710)
(0.2171,0.3861)
(0.2249,0.3864)
(0.2327,0.3878)
(0.2405,0.3952)
(0.2484,0.3991)
(0.2562,0.3963)
(0.2640,0.3977)
(0.2718,0.4205)
(0.2796,0.4107)
(0.2874,0.4090)
(0.2953,0.4047)
(0.3031,0.4151)
(0.3109,0.4131)
(0.3187,0.4225)
(0.3265,0.4235)
(0.3343,0.4144)
(0.3422,0.4279)
(0.3500,0.4168)
(0.3578,0.4149)
(0.3656,0.4149)
(0.3734,0.4184)
(0.3812,0.4271)
(0.3891,0.4052)
(0.3969,0.4098)
(0.4047,0.3864)
(0.4125,0.3813)
(0.4203,0.4026)
(0.4281,0.3869)
(0.4360,0.3225)
(0.4438,0.4023)
(0.4516,0.4035)
(0.4594,0.4032)
(0.4672,0.3705)
(0.4751,0.3984)
(0.4829,0.3917)
(0.4907,0.3697)
(0.4985,0.3941)
(0.5063,0.3864)
(0.5141,0.3913)
(0.5220,0.4038)
(0.5298,0.3991)
(0.5376,0.4194)
(0.5454,0.4346)
(0.5532,0.4164)
(0.5610,0.4308)
(0.5689,0.4166)
(0.5767,0.4176)
(0.5845,0.4300)
(0.5923,0.4363)
(0.6001,0.4480)
(0.6079,0.4346)
(0.6158,0.4486)
(0.6236,0.4513)
(0.6314,0.4603)
(0.6392,0.4533)
(0.6470,0.4609)
(0.6548,0.4553)
(0.6627,0.4664)
(0.6705,0.4683)
(0.6783,0.4677)
(0.6861,0.4741)
(0.6939,0.4774)
(0.7018,0.4816)
(0.7096,0.4729)
(0.7174,0.4814)
(0.7252,0.4763)
(0.7330,0.4883)
(0.7408,0.4859)
(0.7487,0.4903)
(0.7565,0.4947)
(0.7643,0.4908)
(0.7721,0.4988)
(0.7799,0.4958)
(0.7877,0.5016)
(0.7956,0.5039)
(0.8034,0.5006)
(0.8112,0.5009)
(0.8190,0.5027)
(0.8268,0.5059)
(0.8346,0.5120)
(0.8425,0.5126)
(0.8503,0.5158)
(0.8581,0.5166)
(0.8659,0.5113)
(0.8737,0.4975)
(0.8815,0.4951)
(0.8894,0.5697)
(0.8972,0.6144)
(0.9050,0.6549)
(0.9128,0.6938)
(0.9206,0.7318)
(0.9284,0.7692)
(0.9363,0.8061)
(0.9441,0.8427)
(0.9519,0.8789)

\rput[r](0.4340,0.8849){$|\Phi_b(P_b)|$}
\PST@Dashed(0.4500,0.8849)
(0.5290,0.8849)

\PST@Dashed(0.1858,0.1344)
(0.1858,0.1543)
(0.1936,0.2929)
(0.2015,0.2879)
(0.2093,0.3001)
(0.2171,0.3311)
(0.2249,0.3362)
(0.2327,0.3342)
(0.2405,0.2045)
(0.2484,0.3593)
(0.2562,0.3415)
(0.2640,0.3551)
(0.2718,0.3539)
(0.2796,0.3398)
(0.2874,0.3824)
(0.2953,0.3431)
(0.3031,0.3225)
(0.3109,0.2879)
(0.3187,0.3658)
(0.3265,0.3682)
(0.3343,0.3276)
(0.3422,0.3882)
(0.3500,0.4041)
(0.3578,0.3631)
(0.3656,0.3049)
(0.3734,0.3573)
(0.3812,0.3300)
(0.3891,0.3813)
(0.3969,0.3447)
(0.4047,0.3415)
(0.4125,0.3649)
(0.4203,0.3753)
(0.4281,0.3573)
(0.4360,0.3844)
(0.4438,0.3712)
(0.4516,0.4119)
(0.4594,0.3461)
(0.4672,0.3431)
(0.4751,0.2547)
(0.4829,0.3091)
(0.4907,0.3381)
(0.4985,0.2945)
(0.5063,0.3502)
(0.5141,0.3527)
(0.5220,0.4242)
(0.5298,0.3873)
(0.5376,0.3900)
(0.5454,0.3649)
(0.5532,0.3790)
(0.5610,0.3682)
(0.5689,0.3772)
(0.5767,0.4133)
(0.5845,0.2945)
(0.5923,0.4082)
(0.6001,0.3225)
(0.6079,0.3225)
(0.6158,0.3956)
(0.6236,0.4182)
(0.6314,0.3972)
(0.6392,0.4112)
(0.6470,0.4226)
(0.6548,0.4366)
(0.6627,0.4227)
(0.6705,0.4176)
(0.6783,0.4463)
(0.6861,0.4420)
(0.6939,0.4174)
(0.7018,0.4495)
(0.7096,0.4645)
(0.7174,0.4503)
(0.7252,0.4524)
(0.7330,0.4604)
(0.7408,0.4734)
(0.7487,0.4740)
(0.7565,0.4731)
(0.7643,0.4745)
(0.7721,0.4752)
(0.7799,0.4778)
(0.7877,0.4850)
(0.7956,0.4888)
(0.8034,0.4936)
(0.8112,0.4960)
(0.8190,0.4989)
(0.8268,0.4975)
(0.8346,0.5054)
(0.8425,0.5085)
(0.8503,0.5116)
(0.8581,0.5211)
(0.8659,0.5333)
(0.8737,0.5503)
(0.8815,0.5813)
(0.8894,0.6160)
(0.8972,0.6520)
(0.9050,0.6898)
(0.9128,0.7276)
(0.9206,0.7652)
(0.9284,0.8025)
(0.9363,0.8394)
(0.9441,0.8759)
(0.9519,0.9121)

\rput[r](0.4340,0.8429){$|\Phi_c(P_c)|$}
\PST@Dotted(0.4500,0.8429)
(0.5290,0.8429)

\PST@Dotted(0.1858,0.1344)
(0.1858,0.3306)
(0.1936,0.3555)
(0.2015,0.3705)
(0.2093,0.3823)
(0.2171,0.3918)
(0.2249,0.3991)
(0.2327,0.4023)
(0.2405,0.3997)
(0.2484,0.4132)
(0.2562,0.4108)
(0.2640,0.4178)
(0.2718,0.4174)
(0.2796,0.4217)
(0.2874,0.4265)
(0.2953,0.4226)
(0.3031,0.4234)
(0.3109,0.4336)
(0.3187,0.4323)
(0.3265,0.4344)
(0.3343,0.4368)
(0.3422,0.4259)
(0.3500,0.4298)
(0.3578,0.4390)
(0.3656,0.4227)
(0.3734,0.4431)
(0.3812,0.4321)
(0.3891,0.4394)
(0.3969,0.4355)
(0.4047,0.4387)
(0.4125,0.4358)
(0.4203,0.4341)
(0.4281,0.4296)
(0.4360,0.4417)
(0.4438,0.4299)
(0.4516,0.4285)
(0.4594,0.4301)
(0.4672,0.4392)
(0.4751,0.4428)
(0.4829,0.4417)
(0.4907,0.4356)
(0.4985,0.4453)
(0.5063,0.4298)
(0.5141,0.4393)
(0.5220,0.4275)
(0.5298,0.4241)
(0.5376,0.4332)
(0.5454,0.4269)
(0.5532,0.4393)
(0.5610,0.4295)
(0.5689,0.4324)
(0.5767,0.4232)
(0.5845,0.4336)
(0.5923,0.4286)
(0.6001,0.4166)
(0.6079,0.4050)
(0.6158,0.4272)
(0.6236,0.4308)
(0.6314,0.4220)
(0.6392,0.4220)
(0.6470,0.3872)
(0.6548,0.4066)
(0.6627,0.3896)
(0.6705,0.4186)
(0.6783,0.3682)
(0.6861,0.4351)
(0.6939,0.4003)
(0.7018,0.3539)
(0.7096,0.3559)
(0.7174,0.4057)
(0.7252,0.4067)
(0.7330,0.4159)
(0.7408,0.3931)
(0.7487,0.4187)
(0.7565,0.4389)
(0.7643,0.3974)
(0.7721,0.3614)
(0.7799,0.4263)
(0.7877,0.4285)
(0.7956,0.4494)
(0.8034,0.4618)
(0.8112,0.4574)
(0.8190,0.4601)
(0.8268,0.4523)
(0.8346,0.4790)
(0.8425,0.4514)
(0.8503,0.4770)
(0.8581,0.4840)
(0.8659,0.4740)
(0.8737,0.4798)
(0.8815,0.4675)
(0.8894,0.4624)
(0.8972,0.4563)
(0.9050,0.4395)
(0.9128,0.4663)
(0.9206,0.3948)
(0.9284,0.4265)
(0.9363,0.4802)
(0.9441,0.4754)
(0.9519,0.4765)

\rput[r](0.4340,0.8009){$|\Phi_d(P_d)|$}
\PST@LongDash(0.4500,0.8009)
(0.5290,0.8009)

\PST@LongDash(0.1858,0.1344)
(0.1858,0.2772)
(0.1936,0.3034)
(0.2015,0.3116)
(0.2093,0.3101)
(0.2171,0.2945)
(0.2249,0.3435)
(0.2327,0.3493)
(0.2405,0.3486)
(0.2484,0.3489)
(0.2562,0.3861)
(0.2640,0.3686)
(0.2718,0.3631)
(0.2796,0.3678)
(0.2874,0.3210)
(0.2953,0.3276)
(0.3031,0.3763)
(0.3109,0.3686)
(0.3187,0.3859)
(0.3265,0.3567)
(0.3343,0.3682)
(0.3422,0.3807)
(0.3500,0.3381)
(0.3578,0.3996)
(0.3656,0.3705)
(0.3734,0.3723)
(0.3812,0.4122)
(0.3891,0.3898)
(0.3969,0.3697)
(0.4047,0.3847)
(0.4125,0.4115)
(0.4203,0.3933)
(0.4281,0.3878)
(0.4360,0.3682)
(0.4438,0.3984)
(0.4516,0.4111)
(0.4594,0.4175)
(0.4672,0.3979)
(0.4751,0.4095)
(0.4829,0.4249)
(0.4907,0.4207)
(0.4985,0.4157)
(0.5063,0.4258)
(0.5141,0.4231)
(0.5220,0.4057)
(0.5298,0.4342)
(0.5376,0.4400)
(0.5454,0.4376)
(0.5532,0.4483)
(0.5610,0.4418)
(0.5689,0.4417)
(0.5767,0.4487)
(0.5845,0.4386)
(0.5923,0.4495)
(0.6001,0.4509)
(0.6079,0.4526)
(0.6158,0.4561)
(0.6236,0.4494)
(0.6314,0.4486)
(0.6392,0.4604)
(0.6470,0.4597)
(0.6548,0.4668)
(0.6627,0.4655)
(0.6705,0.4605)
(0.6783,0.4671)
(0.6861,0.4671)
(0.6939,0.4645)
(0.7018,0.4664)
(0.7096,0.4688)
(0.7174,0.4708)
(0.7252,0.4808)
(0.7330,0.4760)
(0.7408,0.4778)
(0.7487,0.4860)
(0.7565,0.4834)
(0.7643,0.4839)
(0.7721,0.4828)
(0.7799,0.4809)
(0.7877,0.4830)
(0.7956,0.4865)
(0.8034,0.4891)
(0.8112,0.4949)
(0.8190,0.4814)
(0.8268,0.4812)
(0.8346,0.4886)
(0.8425,0.4808)
(0.8503,0.4863)
(0.8581,0.4837)
(0.8659,0.4841)
(0.8737,0.4827)
(0.8815,0.4839)
(0.8894,0.4576)
(0.8972,0.4803)
(0.9050,0.4678)
(0.9128,0.4587)
(0.9206,0.4417)
(0.9284,0.4485)
(0.9363,0.4428)
(0.9441,0.4799)
(0.9519,0.4830)

\PST@Border(0.1780,0.9679)
(0.1780,0.1344)
(0.9519,0.1344)
(0.9519,0.9679)
(0.1780,0.9679)

\catcode`@=12
\fi
\endpspicture


==> anc/latex/figure1.tex <==
%%% Usage:
%%% latex figure1
%%% dvips figure1
%%% ./fixpdf figure1.ps
%%% fff1.tex was generated in gnuplot

\documentclass{article}
\usepackage[dvipsnames]{pstricks}
\usepackage{pst-pdf}
\pagestyle{empty}

\begin{document}

\begin{postscript}
\input{fff1}
\end{postscript}

\end{document}
\endinput



==> anc/latex/figure2.tex <==
%%% Usage:
%%% latex figure2
%%% dvips figure2
%%% ./fixpdf figure2.ps
%%% fff2.tex was generated in gnuplot

\documentclass{article}
\usepackage[dvipsnames]{pstricks}
\usepackage{pst-pdf}
\pagestyle{empty}

\begin{document}

\begin{postscript}
\input{fff2}
\end{postscript}

\end{document}
\endinput



==> anc/latex/figure3.tex <==
%%% Usage:
%%% latex figure3
%%% dvips figure3
%%% ./fixpdf figure3.ps
%%% fff3.tex was generated in gnuplot

\documentclass{article}
\usepackage[dvipsnames]{pstricks}
\usepackage{pst-pdf}
\pagestyle{empty}

\begin{document}

\begin{postscript}
\input{fff3}
\end{postscript}

\end{document}
\endinput



==> anc/latex/fixpdf <==
#!/bin/bash
# This transforms a ps figure into a pdf figure

FILE=$1

ps2pdf -dEPSCrop -dAutoRotatePages=/None -dAutoFilterColorImages=false -dColorImageFilter=/FlateEncode -dUseFlateCompression=true $FILE


==> anc/manifold <==
# nfreqs 1
# range = 2 
# delta =    0.400000000000000
# k[1] =   10.000000000000000
# freq  = 1 coeff    1.000000000000000
# inter 0  =                  0.1
# inter 1  =                 0.03
# iterations  = 1
                   0                    0                     0                     0                     0                     0                     0  
                   0                    0                     0                     0                     0                     0                     0  
                0.01  0.00927782754207483    0.0149264402796506     0.024014032122482    0.0386341219981006    0.0621540671266649    0.0999882034186901  
  0.0160883184000173   0.0149264402796506     0.024014032122482    0.0386341219981006    0.0621540671266649    0.0999882034186901     0.160834067192984  
                0.02   0.0185555985536834    0.0298526451562816    0.0480270839934386    0.0772641621864187     0.124291138460215      0.19990565114964  
  0.0321766368000346   0.0298526451562816    0.0480270839934386    0.0772641621864187     0.124291138460215      0.19990565114964     0.321373689981339  
                0.03   0.0278332565051777    0.0447783792356925    0.0720381754563981     0.115886039779637     0.186394229248022     0.299681706459395  
  0.0482649552000519   0.0447783792356925    0.0720381754563981     0.115886039779637     0.186394229248022     0.299681706459395     0.481325704861805  
                0.04   0.0371107448685462    0.0597034071413205    0.0960463265449855     0.154495676041092     0.248446376810683     0.399245970307053  
  0.0643532736000692   0.0597034071413205    0.0960463265449855     0.154495676041092     0.248446376810683     0.399245970307053     0.640399504115505  
                0.05   0.0463880071182318    0.0746274935230588     0.120050557577947     0.193088995306404     0.310430651559268     0.498528399650933  
  0.0804415920000865   0.0746274935230588     0.120050557577947     0.193088995306404     0.310430651559268     0.498528399650933     0.798308298686445  
                0.06   0.0556649867319504    0.0895504030660735     0.144049889254142     0.231661926006279      0.37233016798936     0.597459425108972  
  0.0965299104001038   0.0895504030660735     0.144049889254142     0.231661926006279      0.37233016798936     0.597459425108972     0.954770363133218  
                0.07   0.0649416271915089     0.104471900499619       0.1680433427475     0.270210401688195     0.434128095644153     0.695970067759477  
   0.112618228800121    0.104471900499619       0.1680433427475     0.270210401688195     0.434128095644153     0.695970067759477      1.10951025682725  
                0.08   0.0742178719836226     0.119391750605851     0.192029939801922     0.308730362036706     0.495807670038952     0.793992054870676  
   0.128706547200138    0.119391750605851     0.192029939801922     0.308730362036706     0.495807670038952     0.793992054870676      1.26226001569712  
                0.09   0.0834936646007344     0.134309718228641     0.216008702826126     0.347217753892082     0.557352203539392     0.891457934349673  
   0.144794865600156    0.134309718228641     0.216008702826126     0.347217753892082     0.557352203539392     0.891457934349673      1.41276030897517  
                 0.1   0.0927689485418313     0.149225568282381     0.239978654988423     0.385668532267003     0.618745096185783     0.988301187704072  
   0.160883184000173    0.149225568282381     0.239978654988423     0.385668532267003     0.618745096185783     0.988301187704072      1.56076155558755  
                0.11    0.102043667313263     0.164139065760793     0.263938820311409     0.424078661361047     0.679969846455984      1.08445634131258  
    0.17697150240019    0.164139065760793     0.263938820311409     0.424078661361047     0.679969846455984      1.08445634131258      1.70602499504284  
                0.12     0.11131776442956     0.179049975745731     0.287888223766576     0.462444115572684     0.741010061959295       1.1798590758044  
   0.193059820800208    0.179049975745731     0.287888223766576     0.462444115572684     0.741010061959295       1.1798590758044      1.84832370791331  
                0.13     0.12059118341425     0.193958063415981     0.311825891368812     0.500760880508507     0.801849470053891      1.27444633335099  
   0.209148139200225    0.193958063415981     0.311825891368812     0.500760880508507     0.801849470053891      1.27444633335099       1.9874435812682  
                0.14    0.129863867800674     0.208863094056056     0.335750850270804     0.539024953989424     0.862471928380384      1.36815642267829  
   0.225236457600242    0.208863094056056     0.335750850270804     0.539024953989424     0.862471928380384      1.36815642267829       2.1231842147061  
                0.15     0.13913576113281     0.223764833064987     0.359662128857315      0.57723234705355     0.922861435304172      1.46092912161182  
   0.241324776000259    0.223764833064987     0.359662128857315      0.57723234705355     0.922861435304172      1.46092912161182      2.25535976294262  
                0.16     0.14840680696608      0.23866304596511     0.383558756839328     0.615379084955505     0.983002140259307       1.5527057769724  
   0.257413094400277     0.23866304596511     0.383558756839328     0.615379084955505     0.983002140259307       1.5527057769724       2.3837997112388  
                0.17    0.157676948868175     0.253557498410848     0.407439765348063     0.653461208161877      1.04287835398668      1.64342940164549  
   0.273501412800294    0.253557498410848     0.407439765348063     0.653461208161877      1.04287835398668      1.64342940164549      2.50834958030164  
                0.18     0.16694613041987     0.268447956197487     0.431304187028833     0.691474773342558      1.10247455865941      1.73304476865287  
   0.289589731200311    0.268447956197487     0.431304187028833     0.691474773342558      1.10247455865941      1.73304476865287      2.62887155764949  
                0.19    0.176214295215837     0.283334185269947     0.455151056134753     0.729415854357691      1.16177541788846       1.8214985020616  
   0.305678049600329    0.283334185269947     0.455151056134753     0.729415854357691      1.16177541788846       1.8214985020616      2.74524505280996  
                 0.2    0.185481386865466     0.298215951731544     0.478979408620267     0.767280543239976      1.22076578660146      1.90873916457132  
   0.321766368000346    0.298215951731544     0.478979408620267     0.767280543239976      1.22076578660146      1.90873916457132      2.85736717410308  
                0.21    0.194747348993676     0.313093021852754     0.502788282234511     0.805064951172047      1.27943072078803      1.99471734162807  
   0.337854686400363    0.313093021852754     0.502788282234511     0.805064951172047      1.27943072078803      1.99471734162807      2.96515312515553  
                0.22    0.204012125241735     0.327965162079958      0.52657671661448     0.842765209458676      1.33775548710477      2.07938572191933  
   0.353943004800381    0.327965162079958      0.52657671661448     0.842765209458676      1.33775548710477      2.07938572191933      3.06853651969258  
                0.23    0.213275659268076     0.342832139044189     0.550343753377997      0.88037747049353      1.39572557233343      2.16269917411255  
   0.370031323200398    0.342832139044189     0.550343753377997      0.88037747049353      1.39572557233343      2.16269917411255      3.16746961355641  
                0.24    0.222537894749107      0.35769371956987     0.574088436216479     0.917897908720229       1.4533266926856      2.24461481970694  
   0.386119641600415     0.35769371956987     0.574088436216479     0.917897908720229       1.4533266926856      2.24461481970694      3.26192345330503  
                0.25    0.231798775380032     0.372549670683541     0.597809810987484     0.955322721587444      1.51054480294773      2.32509210187572  
   0.402207960000433    0.372549670683541     0.597809810987484     0.955322721587444      1.51054480294773      2.32509210187572      3.35188794114931  
                0.26    0.241058244875661     0.387399759622581     0.621506925807031     0.992648130497772      1.56736610546011      2.40409285018451  
    0.41829627840045    0.387399759622581     0.621506925807031     0.992648130497772      1.56736610546011      2.40409285018451      3.43737181638533  
                0.27    0.250316246971229     0.402243753843919     0.645178831141684      1.02987038175015      1.62377705892373      2.48158134107916  
   0.434384596800467    0.402243753843919     0.645178831141684      1.02987038175015      1.62377705892373      2.48158134107916      3.51840255387481  
                0.28    0.259572725423204     0.417081421032739     0.668824579900391      1.06698574747553      1.67976438702905      2.55752435404507  
   0.450472915200484    0.417081421032739     0.668824579900391      1.06698574747553      1.67976438702905      2.55752435404507      3.59502618051233  
                0.29    0.268827624010108     0.431912529111172     0.692443227526063      1.10399052656561      1.73531508690079      2.63189122334817  
   0.466561233600502    0.431912529111172     0.692443227526063      1.10399052656561      1.73531508690079      2.63189122334817      3.66730701099559  
                 0.3    0.278080886533324     0.446736846246983     0.716033832086899      1.14088104559428      1.79041643735312      2.70465388527683  
   0.482649552000519    0.446736846246983     0.716033832086899      1.14088104559428      1.79041643735312      2.70465388527683      3.73532730457969  
                0.31    0.287332456817913     0.461554140862245     0.739595454367423      1.17765365973169      1.84505600694961      2.77578692081216  
   0.498737870400536    0.461554140862245     0.739595454367423      1.17765365973169      1.84505600694961      2.77578692081216      3.79918684484795  
                0.32    0.296582278713425     0.476364181642002     0.763127157959246      1.21430475365051      1.89922166186262      2.84526759366344  
   0.514826188800554    0.476364181642002     0.763127157959246      1.21430475365051      1.89922166186262      2.84526759366344      3.85900244486786  
                0.33    0.305830296094713     0.491166737542925     0.786628009351532      1.25083074242429      1.95290157352683      2.91307588361417  
   0.530914507200571    0.491166737542925     0.786628009351532      1.25083074242429      1.95290157352683      2.91307588361417      3.91490738041888  
                0.34     0.31507645286274      0.50596157780195     0.810097078021159      1.28722807241766      2.00608422608183      2.97919451513313  
   0.547002825600588     0.50596157780195     0.810097078021159      1.28722807241766      2.00608422608183      2.97919451513313       3.9670507542797  
                0.35    0.324320692945398     0.520748471944917     0.833533436522575      1.32349322216798       2.0587584235989        3.043608981214  
   0.563091144000606    0.520748471944917     0.833533436522575      1.32349322216798       2.0587584235989        3.043608981214      4.01559679484205  
                0.36    0.333562960298313     0.535527189795183     0.856936160577322      1.35962270325846      2.11091329708716      3.10630756241606  
   0.579179462400623    0.535527189795183     0.856936160577322      1.35962270325846      2.11091329708716      3.10630756241606       4.0607240925777  
                0.37    0.342803198905658     0.550297501482232     0.880304329163236       1.3956130611823      2.16253831127455      3.16728134108742  
    0.59526778080064    0.550297501482232     0.880304329163236       1.3956130611823      2.16253831127455      3.16728134108742       4.1026247781219  
                0.38    0.352041352780964     0.565059177450272     0.903637024603308      1.43146087619774      2.21362327115922      3.22652421076135  
   0.611356099200658    0.565059177450272     0.903637024603308      1.43146087619774      2.21362327115922      3.22652421076135      4.14150364595003  
                0.39    0.361277365967927     0.579811988466816      0.92693333265419      1.46716276417375      2.26415832832707      3.28403288072522  
   0.627444417600675    0.579811988466816      0.92693333265419      1.46716276417375      2.26415832832707      3.28403288072522      4.17757722781516  
                 0.4     0.37051118254122      0.59455570563125     0.950192342594347      1.50271537742614      2.31413398703144      3.33980687577031  
   0.643532736000692     0.59455570563125     0.950192342594347      1.50271537742614      2.31413398703144      3.33980687577031       4.2110728202786  
                0.41      0.3797427466073     0.609290100383392      0.97341314731184      1.53811540554388      2.36354111003103      3.39384853113969  
    0.65962105440071    0.609290100383392      0.97341314731184      1.53811540554388      2.36354111003103      3.39384853113969      4.24222747080842  
                0.42    0.388972002305218     0.624014944512034     0.996594843391732      1.57335957620543      2.41237092418233      3.44616298270013  
   0.675709372800727    0.624014944512034     0.996594843391732      1.57335957620543      2.41237092418233      3.44616298270013      4.27128692703525  
                0.43    0.398198893807424     0.638730010163467      1.01973653120311      1.60844465598482      2.46061502578318      3.49675815237224  
   0.691797691200744    0.638730010163467      1.01973653120311      1.60844465598482      2.46061502578318      3.49675815237224      4.29850455384734  
                0.44    0.407423365320578     0.653435069849999       1.0428373149857      1.64336745114727      2.50826538566401      3.54564472886198  
   0.707886009600761    0.653435069849999       1.0428373149857      1.64336745114727      2.50826538566401      3.54564472886198      4.32414022307296  
                0.45    0.416645361086353     0.668129896458452      1.06589630293612      1.67812480843425      2.55531435402372      3.59283614374454  
   0.723974328000779    0.668129896458452      1.06589630293612      1.67812480843425      2.55531435402372      3.59283614374454      4.34845918053941  
                0.46    0.425864825382244     0.682814263258646      1.08891260729364       1.7127136158376      2.60175466500722      3.63834854295986  
   0.740062646400796    0.682814263258646      1.08891260729364       1.7127136158376      2.60175466500722      3.63834854295986       4.3717308953168  
                0.47    0.435081702522371     0.697487943911868      1.11188534442561      1.74713080336264      2.64757944102196      3.68220075378711  
   0.756150964800813    0.697487943911868      1.11188534442561      1.74713080336264      2.64757944102196      3.68220075378711       4.3942278959478  
                0.48    0.444295936858288     0.712150712479324      1.13481363491241      1.78137334378005      2.69278219679081      3.72441424737294  
   0.772239283200831    0.712150712479324      1.13481363491241      1.78137334378005      2.69278219679081      3.72441424737294      4.41622459843558  
                0.49    0.453507472779781     0.726802343430574      1.15769660363195      1.81543825336623      2.73735684313905      3.76501309689596  
   0.788327601600848    0.726802343430574      1.15769660363195      1.81543825336623      2.73735684313905      3.76501309689596      4.43799613071211  
                 0.5    0.462716254715679     0.741442611651956      1.18053337984377      1.84932259263217      2.78129769051328      3.80402393145709  
   0.804415920000865    0.741442611651956      1.18053337984377      1.84932259263217      2.78129769051328      3.80402393145709      4.45981715823467  
                0.51    0.471922227134653     0.756071292454985      1.20332309727261      1.88302346704031      2.82459945223027      3.84147588579261  
   0.820504238400882    0.756071292454985      1.20332309727261      1.88302346704031      2.82459945223027      3.84147588579261      4.48196071526683  
                0.52    0.481125334546019     0.770688161584742      1.22606489419162      1.91653802770954      2.86725724745407      3.87740054591325  
     0.8365925568009    0.770688161584742      1.22606489419162      1.91653802770954      2.86725724745407      3.87740054591325      4.50469704628776  
                0.53    0.490325521500541      0.78529299522824      1.24875791350497      1.94986347210798      2.90926660389976      3.91183189077936  
   0.852680875200917     0.78529299522824      1.24875791350497      1.94986347210798      2.90926660389976      3.91183189077936      4.52829246184325  
                0.54    0.499522732591232     0.799885570022776       1.2714013028301      1.98299704473331      2.95062346026258      3.94480623012832  
   0.868769193600934    0.799885570022776       1.2714013028301      1.98299704473331      2.95062346026258      3.94480623012832        4.553008213004  
                0.55    0.508716912454155     0.814465663064264      1.29399421457937      2.01593603778072      2.99132416837125       3.9763621385763  
   0.884857512000952    0.814465663064264      1.29399421457937      2.01593603778072      2.99132416837125       3.9763621385763      4.57909938843622  
                0.56    0.517908005769222     0.829033051915548      1.31653580604131      2.04867779179796       3.0313654950645      4.00654038612206  
   0.900945830400969    0.829033051915548      1.31653580604131      2.04867779179796       3.0313654950645      4.00654038612206      4.60681383790995  
                0.57    0.527095957260993     0.843587514614695       1.3390252394613      2.08121969632772      3.07074462379012      4.03538386518583  
   0.917034148800986    0.843587514614695       1.3390252394613      2.08121969632772      3.07074462379012      4.03538386518583      4.63639112588259  
                0.58    0.536280711699476     0.858128829683277      1.36146168212174      2.11355919053677      3.10945915592603      4.06293751432135  
   0.933122467201004    0.858128829683277      1.36146168212174      2.11355919053677      3.10945915592603      4.06293751432135      4.66806151859309  
                0.59    0.545462213900926     0.872656776134619      1.38384430642172      2.14569376383211      3.14750711182291       4.0892482387436  
   0.949210785601021    0.872656776134619      1.38384430642172      2.14569376383211      3.14750711182291       4.0892482387436      4.70204500789164  
                 0.6    0.554640408728639     0.887171133482044      1.40617228995612      2.17762095646357      3.18488693156834      4.11436482781943  
   0.965299104001038    0.887171133482044      1.40617228995612      2.17762095646357      3.18488693156834      4.11436482781943      4.73855037480889  
                0.61     0.56381524109375     0.901671681747083      1.42844481559426      2.20933836011311      3.22159747547251      4.13833786967202  
   0.981387422401056    0.901671681747083      1.42844481559426      2.20933836011311      3.22159747547251      4.13833786967202       4.7777742956424  
                0.62    0.572986655956029     0.916158201467674      1.45066107155785       2.2408436184703      3.25763802427567      4.16121966305389  
   0.997475740801073    0.916158201467674      1.45066107155785       2.2408436184703      3.25763802427567      4.16121966305389      4.81990049310575  
                0.63    0.582154598324676     0.930630473706336      1.47282025149855      2.27213442779413      3.29300827907791      4.18306412664648  
    1.01356405920109    0.930630473706336      1.47282025149855      2.27213442779413      3.29300827907791      4.18306412664648      4.86509893484707  
                0.64    0.591319013259114     0.945088280058324      1.49492155457483      2.30320853746084      3.32770836099177      4.20392670594736  
    1.02965237760111    0.945088280058324      1.49492155457483      2.30320853746084      3.32770836099177      4.20392670594736      4.91352508140551  
                0.65    0.600479845869784     0.959531402659759      1.51696418552835      2.33406375049772      3.36173881051865      4.22386427790857  
    1.04574069600112    0.959531402659759      1.51696418552835      2.33406375049772      3.36173881051865      4.22386427790857      4.96531918543093  
                0.66    0.609637041318938     0.973959624195741      1.53894735475972      2.36469792410271      3.39510058664996       4.2429350534923  
    1.06182901440114    0.973959624195741      1.53894735475972      2.36469792410271      3.39510058664996       4.2429350534923      5.02060564375129  
                0.67    0.618790544821426     0.988372727908438      1.56087027840368      2.39510897014965      3.42779506569432      4.26119847831141  
    1.07791733280116    0.988372727908438      1.56087027840368      2.39510897014965      3.42779506569432      4.26119847831141      5.07949240362924  
                0.68    0.627940301645493      1.00277049760515      1.58273217840368      2.42529485567918      3.45982403983213      4.27871513152467  
    1.09400565120118     1.00277049760515      1.58273217840368      2.42529485567918      3.45982403983213      4.27871513152467      5.14207042431233  
                0.69    0.637086257113568      1.01715271766635      1.60453228258586      2.45525360337499      3.49118971539917      4.29554662315716  
    1.11009396960119     1.01715271766635      1.60453228258586      2.45525360337499      3.49118971539917      4.29554662315716      5.20841319474335  
                 0.7    0.646228356603049       1.0315191730537      1.62626982473244      2.48498329202547       3.5218947109011      4.31175549001758  
    1.12618228800121      1.0315191730537      1.62626982473244      2.48498329202547       3.5218947109011      4.31175549001758      5.27857630806651  
                0.71    0.655366545547096      1.04586964931809      1.64794404465446      2.51448205697055      3.55194205476057      4.32740509038486  
    1.14227060640123     1.04586964931809      1.64794404465446      2.51448205697055      3.55194205476057      4.32740509038486       5.3525970933383  
                0.72    0.664500769435417      1.06020393260752      1.66955418826393      2.54374809053368       3.5813351827994      4.34255949763625  
    1.15835892480125     1.06020393260752      1.66955418826393      2.54374809053368       3.5813351827994      4.34255949763625      5.43049430463103  
                0.73    0.673630973815054      1.07452180967515      1.69109950764531      2.57277964243883      3.61007793545795      4.35728339298962  
    1.17444724320126     1.07452180967515      1.69109950764531      2.57277964243883      3.61007793545795      4.35728339298962      5.51226786750373  
                0.74     0.68275710429117      1.08882306788716      1.71257926112639      2.60157502021236      3.63817455475427      4.37164195753178  
    1.19053556160128     1.08882306788716      1.71257926112639      2.60157502021236      3.63817455475427      4.37164195753178      5.59789868260903  
                0.75    0.691879106527833      1.10310749523067      1.73399271334849      2.63013258956983      3.66562968098559      4.38570076370412  
     1.2066238800013     1.10310749523067      1.73399271334849      2.63013258956983      3.66562968098559      4.38570076370412      5.68734848600781  
                0.76    0.700996926248799      1.11737488032162      1.75533913533604      2.65845077478746       3.6924483491752      4.39952566641603  
    1.22271219840132     1.11737488032162      1.75533913533604      2.65845077478746       3.6924483491752      4.39952566641603      5.78055976557304  
                0.77    0.710110509238298       1.1316250124126      1.77661780456546      2.68652805905828      3.71863598526746      4.41318269395474  
    1.23880051680133      1.1316250124126      1.77661780456546      2.68652805905828      3.71863598526746      4.41318269395474      5.87745573268753  
                0.78    0.719219801341814       1.1458576814007      1.79782800503344      2.71436298483289      3.74419840207436      4.42673793885925  
    1.25488883520135      1.1458576814007      1.79782800503344      2.71436298483289      3.74419840207436      4.42673793885925       5.9779403482698  
                0.79    0.728324748466866      1.16007267783529      1.81896902732443      2.74195415414471      3.76914179497677      4.44025744892343  
    1.27097715360137     1.16007267783529      1.81896902732443      2.74195415414471      3.76914179497677      4.44025744892343      6.08189840200342  
                 0.8    0.737425296583787       1.1742697929258       1.8400401686776      2.76930022891963      3.79347273738393      4.45380711849182  
    1.28706547200138      1.1742697929258       1.8400401686776      2.76930022891963      3.79347273738393      4.45380711849182      6.18919564349818  
                0.81    0.746521391726508      1.18844881854946      1.86104073305299      2.79639993127016      3.81719817595484      4.46745258020874  
     1.3031537904014     1.18844881854946      1.86104073305299      2.79639993127016      3.81719817595484      4.46745258020874      6.29967896397334  
   0.820000000000001    0.755612979993331      1.20260954725901      1.88197003119702      2.82325204377373      3.84032542558528      4.48125909737889  
    1.31924210880142     1.20260954725901      1.88197003119702      2.82325204377373      3.84032542558528      4.48125909737889      6.41317662692693  
   0.830000000000001    0.764700007547707      1.21675177229041      1.90282738070731       2.8498554097354      3.86286216416439      4.49529145709455  
    1.33533042720144     1.21675177229041      1.90282738070731       2.8498554097354      3.86286216416439      4.49529145709455      6.52949854614053  
   0.840000000000001    0.773782420619015      1.23087528757051      1.92361210609673      2.87620893343465      3.88481642710495      4.50961386428136  
    1.35141874560145     1.23087528757051      1.92361210609673      2.87620893343465      3.88481642710495      4.50961386428136      6.64843660926494  
   0.850000000000001    0.782860165503335      1.24497988772463      1.94432353885685      2.90231158035646       3.9061966016514      4.52428983681126  
    1.36750706400147     1.24497988772463      1.94432353885685      2.90231158035646       3.9061966016514      4.52428983681126      6.76976504513812  
   0.860000000000001    0.791933188564222      1.25906536808425      1.96496101752053      2.92816237740639      3.92701142097015       4.5393821018274  
    1.38359538240149     1.25906536808425      1.96496101752053      2.92816237740639      3.92701142097015       4.5393821018274      6.89324083290686  
   0.870000000000001     0.80100143623348      1.27313152469453      1.98552388772393      2.95376041310981      3.94726995802641      4.55495249342236  
    1.39968370080151     1.27313152469453      1.98552388772393      2.95376041310981      3.94726995802641      4.55495249342236      7.01860415095065  
   0.880000000000001    0.810064855011932      1.28717815432187      2.00601150226765      2.97910483779518      3.96698161925231       4.5710618518065  
    1.41577201920152     1.28717815432187      2.00601150226765      2.97910483779518      3.96698161925231       4.5710618518065      7.14557886354722  
   0.890000000000001    0.819123391470196      1.30120505446146      2.02642322117725      3.00419486376128      3.98615613801092      4.58776992409961  
    1.43186033760154     1.30120505446146      2.02642322117725      3.00419486376128      3.98615613801092      4.58776992409961      7.27387304316824  
   0.900000000000001    0.828176992249445      1.31521202334472      2.04675841176295      3.02902976542853      4.00480356786101      4.60513526687422  
    1.44794865600156     1.31521202334472      2.04675841176295      3.02902976542853      4.00480356786101      4.60513526687422      7.40317952625508  
   0.910000000000001    0.837225604062189      1.32919885994683      2.06701644867863       3.0536088794742      4.02293427562745      4.62321515057476  
    1.46403697440157     1.32919885994683      2.06701644867863       3.0536088794742      4.02293427562745      4.62321515057476      7.53317650029283  
   0.920000000000001    0.846269173693029      1.34316536399411      2.08719671398003      3.07793160495161      4.04055893428237      4.64206546593186  
    1.48012529280159     1.34316536399411      2.08719671398003      3.07793160495161      4.04055893428237      4.64206546593186      7.66352811998179  
   0.930000000000001    0.855307647999435      1.35711133597143      2.10729859718222      3.10199740339329      4.05768851564215      4.66174063248649  
    1.49621361120161     1.35711133597143      2.10729859718222      3.10199740339329      4.05768851564215      4.66174063248649      7.79388515029318  
   0.940000000000001    0.864340973912503      1.37103657712962      2.12732149531631      3.12580579889807      4.07433428288542      4.68229350933361  
    1.51230192960163     1.37103657712962      2.12732149531631      3.12580579889807      4.07433428288542      4.68229350933361      7.92388563419353  
   0.950000000000001    0.873369098437724      1.38494088949276      2.14726481298534      3.14935637820207      4.09050778289757      4.70377530819009  
    1.52839024800164     1.38494088949276      2.14726481298534      3.14935637820207      4.09050778289757      4.70377530819009      8.05315558282676  
   0.960000000000001    0.882391968655744      1.39882407586553      2.16712796241948      3.17264879073371      4.10622083844701      4.72623550888657  
    1.54447856640166     1.39882407586553      2.16712796241948      3.17264879073371      4.10622083844701      4.72623550888657      8.18130968595722  
   0.970000000000001    0.891409531723129      1.41268593984045      2.18691036353037      3.19568274865254      4.12148554019875      4.74972177737764  
    1.56056688480168     1.41268593984045      2.18691036353037      3.19568274865254      4.12148554019875      4.74972177737764      8.30795204049714  
   0.980000000000001    0.900421734873123      1.42652628580518      2.20661144396467      3.21845802687217      4.13631423857094      4.77427988635964  
     1.5766552032017     1.42652628580518      2.20661144396467      3.21845802687217      4.13631423857094      4.77427988635964      8.43267689496822  
   0.990000000000001    0.909428525416409       1.4403449189497       2.2262306391569      3.24097446306709      4.15071953543986      4.79995363858002  
    1.59274352160171      1.4403449189497       2.2262306391569      3.24097446306709      4.15071953543986      4.79995363858002      8.55506940778231  


==> anc/manifold.gnu <==
lambda_ =     1.60883184000173
delta_ =                  0.4
P_(x)=                  10*x**1+                   0*x**2+   -11.7975731531749*x**3+                   0*x**4+    9.91886107945978*x**5+                   0*x**6+   -4.28980060924755*x**7+                   0*x**8+    1.22931987834665*x**9+                   0*x**10+  -0.281148551807386*x**11+                   0*x**12+  0.0556062009777722*x**13+                   0*x**14+-0.00987571070756275*x**15+                   0*x**16+ 0.00160890441508258*x**17+                   0*x**18+-0.000243813689776194*x**19+                   0*x**20+3.47121083271596e-05*x**21+                   0*x**22+-4.67826218531726e-06*x**23+                   0*x**24+6.00432407313166e-07*x**25+                   0*x**26+-7.37443314218493e-08*x**27+                   0*x**28+8.70217306816304e-09*x**29+                   0*x**30+-9.90002236965506e-10*x**31+                   0*x**32+1.08896375342732e-10*x**33+                   0*x**34+-1.16103863141914e-11*x**35+                   0*x**36+1.20249499864108e-12*x**37+                   0*x**38+-1.21214760687671e-13*x**39+                   0*x**40+1.19124141171792e-14*x**41+                   0*x**42+ -1.143067647635e-15*x**43+                   0*x**44+1.07240643758005e-16*x**45+                   0*x**46+-9.84897846059828e-18*x**47+                   0*x**48+8.86432840259856e-19*x**49+                   0*x**50+-7.82633148804798e-20*x**51+                   0*x**52+6.78461392393454e-21*x**53+                   0*x**54+-5.77976035356174e-22*x**55+                   0*x**56+4.84223769763543e-23*x**57+                   0*x**58+-3.99246947118662e-24*x**59+                   0*x**60+ 3.2417588843785e-25*x**61+                   0*x**62+-2.59374340534023e-26*x**63+                   0*x**64+2.04609333831457e-27*x**65+                   0*x**66+-1.59222394643405e-28*x**67+                   0*x**68+1.22285825751971e-29*x**69+                   0*x**70+-9.27343407480088e-31*x**71+                   0*x**72+6.94679220706239e-32*x**73+                   0*x**74+-5.14259888678752e-33*x**75+                   0*x**76+3.76357515693741e-34*x**77+                   0*x**78+-2.72391521276337e-35*x**79+                   0*x**80+1.95033105586426e-36*x**81+                   0*x**82+-1.38192193416094e-37*x**83+                   0*x**84+ 9.6928245697638e-39*x**85+                   0*x**86+-6.73183179072246e-40*x**87+                   0*x**88+4.63073861094803e-41*x**89+                   0*x**90+-3.15582964490623e-42*x**91+                   0*x**92+2.13122747615732e-43*x**93+                   0*x**94+-1.42659482560628e-44*x**95+                   0*x**96+9.46723019227369e-46*x**97+                   0*x**98+                   0*x**99 
 
error_(x) = P_(lambda_*x)+P_(x/lambda_)-2*P_(x)-delta_*(sin(1*P_(x))*    1.0000000000) +                  0.1 *(P_(x*(lambda_)**2 )+P_(x*(lambda_)**(-2))-2*P_(x)) +                 0.03 *(P_(x*(lambda_)**3 )+P_(x*(lambda_)**(-3))-2*P_(x))
 
c_(lambda_) = lambda_ + 1.0/lambda_ - 2 -                  0.4+                  0.1 *(lambda_**(2) + lambda_**(-2) -2.0)+                 0.03 *(lambda_**(3) + lambda_**(-3) -2.0)


==> anc/manifold.gp <==
lambda =     1.60883184000173
delta =                  0.4
a(z) =                   10 * z^1 +                   0 * z^2 +   -11.7975731531749 * z^3 +                   0 * z^4 +    9.91886107945978 * z^5 +                   0 * z^6 +   -4.28980060924755 * z^7 +                   0 * z^8 +    1.22931987834665 * z^9 +                   0 * z^10 +  -0.281148551807386 * z^11 +                   0 * z^12 +  0.0556062009777722 * z^13 +                   0 * z^14 +-0.00987571070756275 * z^15 +                   0 * z^16 + 0.00160890441508258 * z^17 +                   0 * z^18 +-0.000243813689776194 * z^19 +                   0 * z^20 +3.47121083271596e-05 * z^21 +                   0 * z^22 +-4.67826218531726e-06 * z^23 +                   0 * z^24 +6.00432407313166e-07 * z^25 +                   0 * z^26 +-7.37443314218493e-08 * z^27 +                   0 * z^28 +8.70217306816304e-09 * z^29 +                   0 * z^30 +-9.90002236965506e-10 * z^31 +                   0 * z^32 +1.08896375342732e-10 * z^33 +                   0 * z^34 +-1.16103863141914e-11 * z^35 +                   0 * z^36 +1.20249499864108e-12 * z^37 +                   0 * z^38 +-1.21214760687671e-13 * z^39 +                   0 * z^40 +1.19124141171792e-14 * z^41 +                   0 * z^42 + -1.143067647635e-15 * z^43 +                   0 * z^44 +1.07240643758005e-16 * z^45 +                   0 * z^46 +-9.84897846059828e-18 * z^47 +                   0 * z^48 +8.86432840259856e-19 * z^49 +                   0 * z^50 +-7.82633148804798e-20 * z^51 +                   0 * z^52 +6.78461392393454e-21 * z^53 +                   0 * z^54 +-5.77976035356174e-22 * z^55 +                   0 * z^56 +4.84223769763543e-23 * z^57 +                   0 * z^58 +-3.99246947118662e-24 * z^59 +                   0 * z^60 + 3.2417588843785e-25 * z^61 +                   0 * z^62 +-2.59374340534023e-26 * z^63 +                   0 * z^64 +2.04609333831457e-27 * z^65 +                   0 * z^66 +-1.59222394643405e-28 * z^67 +                   0 * z^68 +1.22285825751971e-29 * z^69 +                   0 * z^70 +-9.27343407480088e-31 * z^71 +                   0 * z^72 +6.94679220706239e-32 * z^73 +                   0 * z^74 +-5.14259888678752e-33 * z^75 +                   0 * z^76 +3.76357515693741e-34 * z^77 +                   0 * z^78 +-2.72391521276337e-35 * z^79 +                   0 * z^80 +1.95033105586426e-36 * z^81 +                   0 * z^82 +-1.38192193416094e-37 * z^83 +                   0 * z^84 + 9.6928245697638e-39 * z^85 +                   0 * z^86 +-6.73183179072246e-40 * z^87 +                   0 * z^88 +4.63073861094803e-41 * z^89 +                   0 * z^90 +-3.15582964490623e-42 * z^91 +                   0 * z^92 +2.13122747615732e-43 * z^93 +                   0 * z^94 +-1.42659482560628e-44 * z^95 +                   0 * z^96 +9.46723019227369e-46 * z^97 +                   0 * z^98 +                   0 * z^99 
 e = a( lambda*z) + a(z/lambda) - 2*a(z) - delta*(sin( 1 * a(z))*    1.0000000000) +                  0.1 *( a( z*(lambda)^2 ) + a( z*(lambda)^(-2)) - 2*a(z) ) +                 0.03 *( a( z*(lambda)^3 ) + a( z*(lambda)^(-3)) - 2*a(z) )
 
c(lambda) = lambda + 1.0/lambda - 2 -                  0.4+                  0.1 *(lambda^(2) + lambda^(-2) -2.0)+                 0.03 *(lambda^(3) + lambda^(-3) -2.0)
c(lambda)

==> anc/manifold10.c <==
#include <math.h> 
#include <stdlib.h> 
#include <stdio.h> 
#include <assert.h> 

#define NTERMS (100) 
#define NFREQS (5)
#define RANGE (5) 

double  k[NTERMS];  //the coefficients of the parameterization
double sink[NFREQS][NTERMS]; //used in Knuth's algorithm
double cosk[NFREQS][NTERMS]; //used in Knuth's algorithm
int freqs[NFREQS];      //the relevant frequencies in the potential
double coeffs[NFREQS];  //the coefficients of the trigonometric terms
double inter[RANGE];    //the interaction coefficients in long range

/* Variables which control the behavior of zeroin */  
double tol = 1.0e-14;
int Maxit = 100;



int nfreqs; //number of trigonometric frequencies
int range;  //number N of neighbors -1 
/* Eventually, if range is negative, we will take it to be one 
   of the long range models */ 

double delta; //controls the strength of the potential 

/**************************************************************/
/* This function finds the new Taylor approximation
of sin(j P) and cos(j P). We use Knuth's idea */
/**************************************************************/

void newtrig( double *k, int f, double *sink, double *cosk, int n)
{
  /* We assume that sink, cosk contain the  coefficients
     0...n of the expansion of 
	sin( f k) and cos( f k) 
     in the expansion of order n+1 
  */

  double sinsum, cossum;
  int i; 

  assert( n+1 < NTERMS); 
  assert( n > 0); 

  sinsum = 0.0;
  cossum = 0.0; 
  for(i = 1; i <= n; i++){
    sinsum += cosk[i]*(n -i +1)*k[n -i +1]; 
    cossum += sink[i]*(n -i +1)*k[n -i +1]; 
  }
  sink[n+1] = ((double) f)* sinsum/(double)(n+1);
  cosk[n+1] = -((double) f)* cossum/(double)(n+1);
}


/**************************************************************/
// This evaluates the value of the polynomial of the 
//  approximation of order NTERMS, the coefficients are the input in p
/**************************************************************/
double pevalu(double p[NTERMS], double x) 
{
  int i;
  double value; 
  
  value = p[NTERMS-1]; 
  for( i = NTERMS-1; i >= 1; i --){
    value *= x; 
    value += p[i - 1]; 
  }
  return(value); 
}

/**************************************************************/
//Initializes the vector of coefficients to zero
/**************************************************************/
void pzer( double p[NTERMS])
{
  int i; 
  for( i = 0; i < NTERMS; i++){
    p[i] = 0.0;
  }
}

/**************************************************************/
//Prints the coefficients of the parameterizarion
/**************************************************************/
void pprint( double p[NTERMS])
{
  int i; 
  for( i = 0; i < NTERMS; i++){
    printf("%d %20.15g \n",i, p[i]); 
  }
}

/**************************************************************/
// Evaluates the derivatve of the potential, 
// using the frequencies and the coefficients 
/**************************************************************/
double Vprime(double x)
{
  double value; 
  int i;

  value = 0.0;
  for(i = 0; i < nfreqs; i++){
    value += sin( freqs[i]* x)*coeffs[i];
  }
  return(value);
}

/**************************************************************/
// Evaluates the second derivatve of the potential, 
// using the frequencies and the coefficients 
/**************************************************************/
double Vsecond( double x)
{
  double value; 
  int i;

  value = 0.0;
  for(i = 0; i < nfreqs; i++){
    value += cos( freqs[i]* x)*coeffs[i]*( (double) freqs[i]);
  }
  return(value); 
}

/**************************************************************/
// This evaluates the value of error in the parameterization
// of the approximation of order NTERMS,
// the coefficients are in the input in k*/
/**************************************************************/
double  error(double k[NTERMS], double  lambda, double  t)
{
  int i;
  double value; 
  double lambdai,lambdami;

  value =  pevalu(k, lambda*t) +
          pevalu(k, t/lambda) - 2.0*pevalu(k,t) 
    - delta*Vprime( pevalu(k, t) );
    lambdai = lambda; 
    lambdami = 1.0/lambda;
 
    for(i = 0; i <= range -1; i++){
      lambdai *= lambda; 
      lambdami /= lambda; 
      value  += ( pevalu(k,lambdai*t)
	        + pevalu(k,lambdami*t)
		  -2.0*pevalu(k,t)  )*inter[i];
    }
    return(value); 
}

/**************************************************************/
// this computes the value of the characteristic polynomial
/**************************************************************/
double chareq( double lambda)
{
  int i;
  double value, lambdai, lambdami; 

  if(range == 0){
    return( lambda + 1.0/lambda - 2 - Vsecond(0.0)*delta); 
  }
  if( range > 0){
    value = lambda + 1.0/lambda - 2 - Vsecond(0.0)*delta; 
    lambdai = lambda; 
    lambdami = 1.0/lambda; 
    for(i = 0; i <= range -1; i++){
      lambdai *= lambda; 
      lambdami /= lambda; 
      value += (lambdai + lambdami -2.0)*inter[i];
    }
    return(value); 
  }
}


/**************************************************************/
// Read comments in my_zeroin.c
/**************************************************************/

extern double R_zeroin(			/* An estimate of the root */
    double ax,				/* Left border | of the range	*/
    double bx,				/* Right border| the root is seeked*/
    double (*f)(double x),	/* Function under investigation	*/
    void *info,				/* Add'l info passed on to f	*/
    double *Tol,			/* Acceptable tolerance		*/
    int *Maxit);				/* Max # of iterations */


/**************************************************************/
map ( double *origpoint, double *finpoint, int range)
{ 
  /* The Euler-Lagrange equilibrium equation is: 

     0 =  x_{n+1} + x_{n-1} - 2 x_n - delta V'(x) 
        +inter[0](x_{n+2} + x_{n-2} - 2 x_n) 
	+inter[1](x_{n+3} + x_{n-3} - 2 x_n) 
	+ ,,,, + 
	+inter[R](x_{n+R+2}+ x_{n-R-2} - 2 x_n) 

To do the iteration, we take as state space 
x[n + R +1]..... x[n]..... x[n -R -2]

We write it as 

point[2R + 3] ....  point[R+2].....point[0]

point[2*range + 1] ... point[ range +1] ... point[0]

Keep in mind that R is called range -1;
  */
   
  /* We use pointers to avoid having to decide the range in advance */
  
  /* Proceeding forwards allows us to have the original 
     as the same as the final. This also requires that we compute 
     first all the terms that involve the first point  using some 
     extra variable */


  int i; 
  double rhs, extra; 


  // Next neighbor case 
  if (range == 0){
    rhs = delta*Vprime( origpoint[1] ) + 2.0*origpoint[1]
      - origpoint[0]; 
    
    finpoint[0] = origpoint[1]; 
    finpoint[1] = rhs; 
    return; 
  }


  rhs = - origpoint[0] +  2.0*origpoint[range+1];
  /* This is the term obtained from the coefficient of inter[R] 
     Then, we compute the other terms moving 
     the index from 0 to R-1. That is from 0 to range -2 */ 
 
  extra = delta*Vprime(origpoint[range+1]) 
               + 2.0*origpoint[range+1]
    -origpoint[range] - origpoint[range+2]; 
  
  for( i = 0; i <= range -2  ; i++){
    extra +=  inter[i]*
      (-origpoint[range+1+(i+2)] - origpoint[range+1-(i+2)]
       +2.0*origpoint[range+1]); 
  } 
 rhs += extra/inter[range -1];
 

  for(i =  0; i <=   2* range ;     i++){	
    finpoint[i] = origpoint[i+1]; 
  }

  finpoint[2*range +1] = rhs;

}  

/**************************************************************/
mapm1 ( double *origpoint, double *finpoint, int range)
{ 

/* The Euler-Lagrange equilibrium equation is: 
     0 =  x_{n+1} + x_{n-1} - 2 x_n - delta V'(x) 
        +inter[0](x_{n+2} + x_{n-2} - 2 x_n) 
	+inter[1](x_{n+3} + x_{n-3} - 2 x_n) 
	+ ,,,, + 
	+inter[R](x_{n+R+2}+ x_{n-R-2} - 2 x_n) 

To do the iteration, we take as state space 

x[n + R +2]..... x[n]..... x[n -R -1]

We write it as 

point[2R + 3] ....  point[R+1].....point[0]
point[2*range + 1] ... point[ range ] ... point[0]

Keep in mind that R is called range -1;  */
 
  /* We use pointers to avoid having to decide the range */ 
  
  /* Proceeding forwards allows us to have the original 
     as the same as the final. This also requires that we compute 
     first all the terms that involve the first point  using some 
     extra variable */


  int i; 
  double rhs, extra; 

  if (range == 0){
    rhs = delta*Vprime( origpoint[0] ) + 2.0*origpoint[0]
      - origpoint[1]; 
    
    finpoint[1] = origpoint[0];
    finpoint[0] = rhs; 
    return; 
  }

  rhs = - origpoint[2*range + 1] +  2.0*origpoint[range];
  /* This is the term obtained from the coefficient of inter[R] 
     Then, we compute the other terms moving 
     the index from 0 to R-1. That is from 0 to range -2 */ 
 
  extra = delta*Vprime(origpoint[range])
    + 2.0*origpoint[range] 
    -origpoint[range-1] - origpoint[range+1];

  for( i = 0; i <= range -2  ; i++){
    extra +=  inter[i]*(-origpoint[range+i+2] - origpoint[range-(i+2)] 
     + 2.0*origpoint[range]); 
  } 
  rhs += extra/inter[range -1]; 

  /* compared with map we have to shift backwards */
 
  for(i =   2*range+1 ; i > 0;      i--){	
    finpoint[i] = origpoint[i-1]; 
  }

  finpoint[0] = rhs;

}  

/**************************************************************/
void copypoint(int  range, double *point, double *copiedpoint)
{
 int i; 
 for(i = 1; i <= 2*range +1; i++){
   copiedpoint[i] = point[i]; 
 }
}

/**************************************************************/
void makepoint(double *k, double value,  double  lambda, int  range, double *point)
{
  int i; 

  /* Given a parameter value, we generate a point that 
     includes as a extreme value the parameter value. 
     We want to ensure that the functions are always evaluated 
     inside of the domain. 
     
     When lambda is bigger than one, this requires 
     iterating backward. When lambda is smaller than one 
     iterating backwards.   */

  /* Note that we assume that the space for point is 
     allocated */

  
  if(fabs(lambda) >  1){ 
      point[2*range +1] = pevalu(k, value); 
      for (i = 2*range; i >= 0; i--){
	value /= lambda; 
	point[i] = pevalu(k, value); 
      }
  }
  else{
    point[0] = pevalu(k, value); 
    for(i = 1; i <= 2*range +1; i++){
      value *= lambda; 
      point[i] = pevalu(k, value); 
    }
    
  }
}

/**************************************************************/
void fprintpoint( FILE *printfile,double  *point,int  range)
{
  int i; 

  for(i = 0; i <= 2*range +1; i++){
    fprintf(printfile, "%20.15g  ", point[i]);
  }
}


/**************************************************************/
/**************************************************************/
int main(int argc, char *argv[])
{
  /* We study the  Euler-Lagrange equilibrium equation
     0 =  x_{n+1} + x_{n-1} - 2 x_n - delta V'(x) 
        +inter[0](x_{n+2} + x_{n-2} - 2 x_n) 
	+inter[1](x_{n+3} + x_{n-3} - 2 x_n) + ... 
	+inter[R](x_{n+R+2}+ x_{n-R-2} - 2 x_n) 
	

     The char eq is
     0 = lambda + lambda^-1 - 2 - delta V''(0) 
        +inter[0](lambda^2 + lambda^{-2}  - 2) + ... 
	+inter[R](lambda^{R+2}+ lambda^{-R-2} - 2) 


If we let  A = 2 - delta V''(0) and 

     lambda = A/2 \pm sqrt( (A/2)^2 -1) 
            = 1 - delta V''(0)/2 
	    pm sqrt(  delta V''(0) + (delta V''(0))^2/4) 
      
then lambda satisfies lambda^2 + 1 - A lambda = 0 and
is the solution when there is no longer range interaction. 
We search for solutions in a small interval near this solution and
then prolong by iteration. 


TO DO: 
    At the moment, we rely on the estimate of the radius of 
    convergence to be the right one. Perhapts it would be 
    better to add some correction. The problem is 
    that we do not know well how to do it. The program manifold9
    is trying to do that.


      The recursion equation is
      chareq(lambda^i+1) = delta * ( V( k) - k)_{i+1}

To compute the last term, we compute the coefficient of 
sin(k) pretending that the (i +1) coeffiencient of k is 0. 


Then, to keep the recursion, we have to put it back in. 
The V is assumed to be a sum of sin. The sin are conputed
using the recursion relations mentioend in Knuth. 


To do the iteration, we take as state space 

x[n + R +1]..... x[n]..... x[n -R -2]

We write it as 

point[2R + 3] ....  point[R+2].....point[0]

Keep in mind that R is called range -1;

The interaction coefficients are kept in inter[0]  inter[range-1];  */


  double lambda; 
  double factor;
  double newcoeff;
  double lambdai, lambdami; 
  double deriv; 
  double parameter; 
  double t;

/*The polynomial will be saved in parifile.
Numerical results that can be used in gnuplot
will go in the file manifold. A polynomial
definition suitable for gnuplot goes in gnufile */

  FILE *parifile, *gnufile, *manifold; 

  double *point;
  double maxt;
  double  *junkpoint, *junkpoint2;

  int  count, iterations; 
  int discrepancy;
  int info; 
  int i,j;

  parifile = fopen("manifold.gp", "w"); 
  gnufile  = fopen("manifold.gnu", "w");
  manifold = fopen("manifold", "w"); 
  

  // The first task is to get all the parameters
  // of the problem from the standard input 

  sscanf(argv[3], "%d", &nfreqs); 
  printf("# nfreqs %d\n",nfreqs); 
  sscanf(argv[2*nfreqs + 4], "%d", &range); 
  printf("# range = %d \n", range); 

  if(argc  != 2*nfreqs + range + 6 ){
    printf(
"Usage: %s delta  k[1]  nfreqs  nfreq1 ... nfreq_n coeff_1 ... coeff_n \
range inter_1 .... inter_m  iterations\n", argv[0]); 
    abort();
  }

  assert(nfreqs <= NFREQS); 
  assert(nfreqs >= 1); 
  assert(range <= RANGE); 
  assert(range >= 0); /* This will have to be changed later */


  pzer(k); 
  for(j=0; j < NFREQS; j++){
    pzer( sink[j]);
    pzer( cosk[j]); 
  }


  sscanf(argv[1], "%lf", &delta); 
  sscanf(argv[2], "%lf", &(k[1]));
  printf("# delta = %20.15f\n", delta); 
  printf("# k[1] = %20.15f\n", k[1]);



  for(i=0; i < nfreqs; i++){
    sscanf( argv[4+i], "%d", &(freqs[i]) ); 
    sscanf( argv[4+nfreqs+i], "%lf", &(coeffs[i]));
    printf("# freq  = %d coeff %20.15f\n", freqs[i], coeffs[i]);
  }
  for(j = 0; j < nfreqs; j++){
    cosk[j][0] = 1.0; 
    sink[j][0] = 0.0;

    cosk[j][1] = 0.0; 
    sink[j][1] = k[1]*freqs[j];
  }

  for(i = 0; i < range; i++){
    sscanf( argv[5+2*nfreqs +i], "%lf", &inter[i]);
    printf("# inter %d  = %20.10g\n", i, inter[i]); 
  }


  /* This is not needed to compute the manifolds by
parameterization method. It is used to be able to define the map.
Of course, if the last coeffient is zero, one 
can study the problem with */

  if(range >= 1){
    assert(fabs(inter[range -1]) >= 1.0e-8);
  }


  sscanf(argv[2*nfreqs + range + 5], "%d", &iterations ); 
  printf("# iterations = %d \n", iterations); 

  factor = 2.0 + delta* Vsecond(0.0); 

/* We set the lambda provisionally to the  solution of the 
   value with near interactions. The guess is the solution of
   a quadratic polynomial */

  lambda = 1.0 + delta*Vsecond(0.0)/2.0 
    + sqrt(delta*Vsecond(0.0)*(1.0 + delta*Vsecond(0.0)/4.0)); 
  printf("# lambdaguess = %20.15g\n", lambda); 

  
/* We widen the search of the quadratic solution. 
   This has several pitfalls:
   We could be widening not enough so that we do not have any root.
   We could be widening too much so the we include several roots. */

  lambda = R_zeroin(lambda -0.8, lambda + 0.8, chareq, &info, &tol, &Maxit); 
  printf("# lambda = %20.15g\n", lambda); 
  printf("# chareq(lambda) = %20.15g\n", chareq(lambda)); 
  assert(fabs(chareq(lambda)) <= 1.0e-7); 


  lambdai = lambda;
  lambdami = 1.0/lambda; 

  for( i = 1 ; i < NTERMS -2; i++){
    // Note that lambdai contains lambda^{1+1}
    lambdai *= lambda;
    lambdami /= lambda; 


    /* We update all the trigonometric functions and 
    compute the coefficient i+1. */

      for(j = 0; j < nfreqs; j++){
	newtrig(k,freqs[j], sink[j], cosk[j], i); 
      }

      newcoeff = 0.0; 
      for(j = 0; j < nfreqs; j++){
	newcoeff +=coeffs[j]*sink[j][i+1];
      }
      
      k[i+1] =delta*newcoeff/chareq(lambdai); 

      /*We print the new coefficient to standard output so 
      that it can be monitored. */

    printf("%d %20.15g \n",i+1, k[i+1]); 

    /* Now, as indicated by the algorithm, we 
       include the new term in the sin coefficients. 
       For the cosine coefficients it does not need to be updated. */

    for(j = 0; j < nfreqs; j++){
      sink[j][i+1] +=  k[i+1]* freqs[j];
    }
  }

  printf("##############\n");

/**************************************************************/
  // Now we print a pari file that, when run in pari, 
  // checks that the functional equation is satisfied. 
  // First we print the paramters.
/**************************************************************/

  fprintf(parifile, "lambda = %20.15g\n", lambda); 
  fprintf(parifile,"delta = %20.15g\n",delta); 

  // We print the polynomial
  fprintf(parifile,"a(z) = "); 
  for(i = 1; i < NTERMS-1; i++){
    fprintf(parifile,"%20.15g * z^%d +", k[i], i); 
  }

  // The last coefficient of the polynomial is done 
  // separately because it does not have a "+" at the end.
 fprintf(parifile,"%20.15g * z^%d \n ", k[NTERMS -1 ], NTERMS -1 ); 


 /* Now we print the functional equation that needs to 
  be satisfied. The constant term */

 fprintf(parifile,"e = a( lambda*z) + a(z/lambda) - 2*a(z) - delta*(");

 //The trigonometric part 
 for(j = 0; j < nfreqs; j++){
   fprintf(parifile, "sin( %d * a(z))*%16.10f", freqs[j], coeffs[j]); 
   if(j < nfreqs -1){
     fprintf(parifile, "+" );
   }
 }
 fprintf(parifile, ")" ); 

 // Now we print the longer range interaction. 

 if(range > 0){
   for(i = 0; i <= range -1; i++){
     fprintf(parifile, " + %20.15g *( a( z*(lambda)^%d ) + a( z*(lambda)^(-%d)) - 2*a(z) )", inter[i], (i+2), (i+2));
   }}
 fprintf(parifile, "\n \n"); 

 // When the pari file is executed this error should be close to zero. 

 //Now we check that lambda satisfies the characteristic equation 

 fprintf(parifile, "c(lambda) = lambda + 1.0/lambda - 2 - %20.15g", Vsecond(0.0)*delta); 
 if( range > 0){
   for(i = 0; i<= range -1; i++){ 
       fprintf(parifile, "+ %20.15g *(lambda^(%d) + lambda^(%d) -2.0)", inter[i], (i+2), -(i+2) );

       }
 }
 fprintf(parifile, "\n"); 
 fprintf(parifile, "c(lambda)"); 



#ifdef CHECK
 //This checks that the functional equation is satisfied by 
 // direct evaluation


  for( t = 0.001; t <= 0.5; t += 0.001){
    printf("%20.15g  %20.15g  %20.15g  %20.15g \n",t, error(k,lambda,t), log(t), log(fabs(error(k,lambda,t))));
  }

#endif 

/**************************************************************/
  // Now we print a file that can be used in gnuplot
  // First we print the parameters.
/**************************************************************/

  fprintf(gnufile, "lambda_ = %20.15g\n", lambda); 
  fprintf(gnufile,"delta_ = %20.15g\n",delta); 

  // We print the polynomial
  fprintf(gnufile,"P_(x)="); 
  for(i = 1; i < NTERMS-1; i++){
    fprintf(gnufile,"%20.15g*x**%d+", k[i], i); 
  }

  // The last coefficient of the polynomial is done 
  // separately because it does not have a "+" at the end.
 fprintf(gnufile,"%20.15g*x**%d \n \n", k[NTERMS -1 ], NTERMS -1 ); 


 // Now we print the functional equation that needs to 
 // be satisfied. 

 // The constant term
 fprintf(gnufile,"error_(x) = P_(lambda_*x)+P_(x/lambda_)-2*P_(x)-delta_*(");

 //The trigonometric part 
 for(j = 0; j < nfreqs; j++){
   fprintf(gnufile, "sin(%d*P_(x))*%16.10f", freqs[j], coeffs[j]); 
   if(j < nfreqs -1){
     fprintf(gnufile, "+" );
   }
 }
 fprintf(gnufile, ")" ); 

 // Now we print the longer range interaction. 

 if(range > 0){
   for(i = 0; i <= range -1; i++){
     fprintf(gnufile, " + %20.15g *(P_(x*(lambda_)**%d )+P_(x*(lambda_)**(-%d))-2*P_(x))", inter[i], (i+2), (i+2));
   }}
 fprintf(gnufile, "\n \n"); 

 // When the gnufile file us used to plot, this error should be close to zero. 
 //This is the characteristic function

 fprintf(gnufile, "c_(lambda_) = lambda_ + 1.0/lambda_ - 2 - %20.15g", Vsecond(0.0)*delta); 
 if( range > 0){
   for(i = 0; i<= range -1; i++){ 
       fprintf(gnufile, "+ %20.15g *(lambda_**(%d) + lambda_**(%d) -2.0)", inter[i], (i+2), -(i+2) );

       }
 }
 fprintf(gnufile, "\n"); 




/**************************************************************/
/* Now we start printing the manifold in a way that 
can be plotted in gnuplot. The format is very simple. 
Just the t k(t) -- which may have several components -- 
There are some awk programs to change from  this
simple format to others such as .csv used by ggobi */
/**************************************************************/



  // We start by printing the data as comments
  fprintf(manifold, "# nfreqs %d\n",nfreqs); 
  fprintf(manifold, "# range = %d \n", range); 
  fprintf(manifold, "# delta = %20.15f\n", delta); 
  fprintf(manifold, "# k[1] = %20.15f\n", k[1]);
  for(i=0; i < nfreqs; i++){
    fprintf(manifold, "# freq  = %d coeff %20.15f\n", freqs[i], coeffs[i]);
  }
  for(i = 0; i < range; i++){
    fprintf(manifold, "# inter %d  = %20.10g\n", i, inter[i]); 
  }
  fprintf(manifold, "# iterations  = %d\n", iterations);


/* To avoid having to store a large number of points, we print out the
manifold not orderd by the value 
of the parameter. We choose one parameter 
value and, then, do the iterates.

For some applications,  it would be important to sort it 
by range. This is done using sort -n  */  

  point = (double *)calloc((2*range+2), sizeof(double)); 
#ifdef CHECKMAP 
  junkpoint = (double *)calloc((2*range+2), sizeof(double)); 
  junkpoint2 = (double *)calloc((2*range+2), sizeof(double)); 
#endif

/**************************************************************/
  //We assume that the domain of the parameterization is 1.0 
  //Note that the makepoint is careful to never evaluate 
  //outside the domain. 
/**************************************************************/
  maxt = 1.0; 


//  maxt = pow( max( fabs(lambda), 1.0/fabs(lambda)), -(range +2)); 
  


  for(t=0; t <= maxt; t += maxt/100.0){

    //We produce a point and we print it. 

    parameter = t; 
    makepoint(k, t, lambda, range, point);
    fprintf(manifold, "%20.15g ", parameter); 
    fprintpoint(manifold, point, range); 
    fprintf(manifold, "\n"); 

#ifdef CHECKMAP
    map(point, junkpoint, range); 
    mapm1(junkpoint, junkpoint2, range); 
    discrepancy = 0; 
    for(i = 0 ; i <= 2*range +1 ; i++){
      if( fabs( junkpoint2[i] - point[i] ) >  1.0e-8){
	discrepancy = 1; 
	printf("i = %d t = %10.5f  %20.15f %20.15f \n",
	       i, t, junkpoint2[i], point[i]);
      }
    }
    if( discrepancy == 1){

      printf("---------------\n");
      fprintpoint(stdout, point,range); 
      printf("\n"); 
      
      map(point, junkpoint, range); 
      fprintpoint(stdout, junkpoint,range); 
      printf("\n"); 
      
      map(junkpoint, junkpoint, range); 
      fprintpoint(stdout, junkpoint,range); 
      printf("\n"); 
      
      mapm1(junkpoint, junkpoint, range); 
      fprintpoint(stdout, junkpoint,range); 
      printf("\n"); 
      
      mapm1(junkpoint, junkpoint, range); 
      fprintpoint(stdout, junkpoint,range); 
      printf("\n"); 
    }



    
    mapm1(point, junkpoint, range); 
    map(junkpoint, junkpoint2, range); 
    for(i = 0 ; i <= 2*range +1 ; i++){
      if( fabs( junkpoint2[i] - point[i] ) >  1.0e-8){
	printf("bis i = %d t = %10.5f  %20.15f %20.15f \n",
	       i, t, junkpoint2[i], point[i]);
    }
    }
#endif


    

    /* We iterate the point and we print it. 
       If the manifold is unstable we iterate forward 
       and if it is unstable, we iterate backwards. 

      Note that we are using the same point for all iterates. 
      Therefore, it is crucial that map, mapm1 can have 
      same origin and target. */

    for(count = 1; count <= iterations; count++){
      if( fabs(lambda) > 1.0){
	map(point, point, range); 
	parameter *= lambda; 
      }
      else{ 
	mapm1(point, point, range); 
	parameter /= lambda; 

      }
      fprintf(manifold, "%20.15g ", parameter); 
      fprintpoint(manifold, point, range); 
      fprintf(manifold, "\n");     
    }

  }
  system(" sort -n  manifold > manifold_sorted");
}




==> anc/manifold_sorted <==
                   0                    0                     0                     0                     0                     0                     0  
                   0                    0                     0                     0                     0                     0                     0  
# delta =    0.400000000000000
# freq  = 1 coeff    1.000000000000000
# inter 0  =                  0.1
# inter 1  =                 0.03
# iterations  = 1
# k[1] =   10.000000000000000
# nfreqs 1
# range = 2 
                0.01  0.00927782754207483    0.0149264402796506     0.024014032122482    0.0386341219981006    0.0621540671266649    0.0999882034186901  
  0.0160883184000173   0.0149264402796506     0.024014032122482    0.0386341219981006    0.0621540671266649    0.0999882034186901     0.160834067192984  
                0.02   0.0185555985536834    0.0298526451562816    0.0480270839934386    0.0772641621864187     0.124291138460215      0.19990565114964  
                0.03   0.0278332565051777    0.0447783792356925    0.0720381754563981     0.115886039779637     0.186394229248022     0.299681706459395  
  0.0321766368000346   0.0298526451562816    0.0480270839934386    0.0772641621864187     0.124291138460215      0.19990565114964     0.321373689981339  
                0.04   0.0371107448685462    0.0597034071413205    0.0960463265449855     0.154495676041092     0.248446376810683     0.399245970307053  
  0.0482649552000519   0.0447783792356925    0.0720381754563981     0.115886039779637     0.186394229248022     0.299681706459395     0.481325704861805  
                0.05   0.0463880071182318    0.0746274935230588     0.120050557577947     0.193088995306404     0.310430651559268     0.498528399650933  
                0.06   0.0556649867319504    0.0895504030660735     0.144049889254142     0.231661926006279      0.37233016798936     0.597459425108972  
  0.0643532736000692   0.0597034071413205    0.0960463265449855     0.154495676041092     0.248446376810683     0.399245970307053     0.640399504115505  
                0.07   0.0649416271915089     0.104471900499619       0.1680433427475     0.270210401688195     0.434128095644153     0.695970067759477  
                0.08   0.0742178719836226     0.119391750605851     0.192029939801922     0.308730362036706     0.495807670038952     0.793992054870676  
  0.0804415920000865   0.0746274935230588     0.120050557577947     0.193088995306404     0.310430651559268     0.498528399650933     0.798308298686445  
                0.09   0.0834936646007344     0.134309718228641     0.216008702826126     0.347217753892082     0.557352203539392     0.891457934349673  
  0.0965299104001038   0.0895504030660735     0.144049889254142     0.231661926006279      0.37233016798936     0.597459425108972     0.954770363133218  
                 0.1   0.0927689485418313     0.149225568282381     0.239978654988423     0.385668532267003     0.618745096185783     0.988301187704072  
                0.11    0.102043667313263     0.164139065760793     0.263938820311409     0.424078661361047     0.679969846455984      1.08445634131258  
   0.112618228800121    0.104471900499619       0.1680433427475     0.270210401688195     0.434128095644153     0.695970067759477      1.10951025682725  
                0.12     0.11131776442956     0.179049975745731     0.287888223766576     0.462444115572684     0.741010061959295       1.1798590758044  
   0.128706547200138    0.119391750605851     0.192029939801922     0.308730362036706     0.495807670038952     0.793992054870676      1.26226001569712  
                0.13     0.12059118341425     0.193958063415981     0.311825891368812     0.500760880508507     0.801849470053891      1.27444633335099  
                0.14    0.129863867800674     0.208863094056056     0.335750850270804     0.539024953989424     0.862471928380384      1.36815642267829  
   0.144794865600156    0.134309718228641     0.216008702826126     0.347217753892082     0.557352203539392     0.891457934349673      1.41276030897517  
                0.15     0.13913576113281     0.223764833064987     0.359662128857315      0.57723234705355     0.922861435304172      1.46092912161182  
                0.16     0.14840680696608      0.23866304596511     0.383558756839328     0.615379084955505     0.983002140259307       1.5527057769724  
   0.160883184000173    0.149225568282381     0.239978654988423     0.385668532267003     0.618745096185783     0.988301187704072      1.56076155558755  
                0.17    0.157676948868175     0.253557498410848     0.407439765348063     0.653461208161877      1.04287835398668      1.64342940164549  
    0.17697150240019    0.164139065760793     0.263938820311409     0.424078661361047     0.679969846455984      1.08445634131258      1.70602499504284  
                0.18     0.16694613041987     0.268447956197487     0.431304187028833     0.691474773342558      1.10247455865941      1.73304476865287  
                0.19    0.176214295215837     0.283334185269947     0.455151056134753     0.729415854357691      1.16177541788846       1.8214985020616  
   0.193059820800208    0.179049975745731     0.287888223766576     0.462444115572684     0.741010061959295       1.1798590758044      1.84832370791331  
                 0.2    0.185481386865466     0.298215951731544     0.478979408620267     0.767280543239976      1.22076578660146      1.90873916457132  
   0.209148139200225    0.193958063415981     0.311825891368812     0.500760880508507     0.801849470053891      1.27444633335099       1.9874435812682  
                0.21    0.194747348993676     0.313093021852754     0.502788282234511     0.805064951172047      1.27943072078803      1.99471734162807  
                0.22    0.204012125241735     0.327965162079958      0.52657671661448     0.842765209458676      1.33775548710477      2.07938572191933  
   0.225236457600242    0.208863094056056     0.335750850270804     0.539024953989424     0.862471928380384      1.36815642267829       2.1231842147061  
                0.23    0.213275659268076     0.342832139044189     0.550343753377997      0.88037747049353      1.39572557233343      2.16269917411255  
                0.24    0.222537894749107      0.35769371956987     0.574088436216479     0.917897908720229       1.4533266926856      2.24461481970694  
   0.241324776000259    0.223764833064987     0.359662128857315      0.57723234705355     0.922861435304172      1.46092912161182      2.25535976294262  
                0.25    0.231798775380032     0.372549670683541     0.597809810987484     0.955322721587444      1.51054480294773      2.32509210187572  
   0.257413094400277     0.23866304596511     0.383558756839328     0.615379084955505     0.983002140259307       1.5527057769724       2.3837997112388  
                0.26    0.241058244875661     0.387399759622581     0.621506925807031     0.992648130497772      1.56736610546011      2.40409285018451  
                0.27    0.250316246971229     0.402243753843919     0.645178831141684      1.02987038175015      1.62377705892373      2.48158134107916  
   0.273501412800294    0.253557498410848     0.407439765348063     0.653461208161877      1.04287835398668      1.64342940164549      2.50834958030164  
                0.28    0.259572725423204     0.417081421032739     0.668824579900391      1.06698574747553      1.67976438702905      2.55752435404507  
   0.289589731200311    0.268447956197487     0.431304187028833     0.691474773342558      1.10247455865941      1.73304476865287      2.62887155764949  
                0.29    0.268827624010108     0.431912529111172     0.692443227526063      1.10399052656561      1.73531508690079      2.63189122334817  
                 0.3    0.278080886533324     0.446736846246983     0.716033832086899      1.14088104559428      1.79041643735312      2.70465388527683  
   0.305678049600329    0.283334185269947     0.455151056134753     0.729415854357691      1.16177541788846       1.8214985020616      2.74524505280996  
                0.31    0.287332456817913     0.461554140862245     0.739595454367423      1.17765365973169      1.84505600694961      2.77578692081216  
                0.32    0.296582278713425     0.476364181642002     0.763127157959246      1.21430475365051      1.89922166186262      2.84526759366344  
   0.321766368000346    0.298215951731544     0.478979408620267     0.767280543239976      1.22076578660146      1.90873916457132      2.85736717410308  
                0.33    0.305830296094713     0.491166737542925     0.786628009351532      1.25083074242429      1.95290157352683      2.91307588361417  
   0.337854686400363    0.313093021852754     0.502788282234511     0.805064951172047      1.27943072078803      1.99471734162807      2.96515312515553  
                0.34     0.31507645286274      0.50596157780195     0.810097078021159      1.28722807241766      2.00608422608183      2.97919451513313  
                0.35    0.324320692945398     0.520748471944917     0.833533436522575      1.32349322216798       2.0587584235989        3.043608981214  
   0.353943004800381    0.327965162079958      0.52657671661448     0.842765209458676      1.33775548710477      2.07938572191933      3.06853651969258  
                0.36    0.333562960298313     0.535527189795183     0.856936160577322      1.35962270325846      2.11091329708716      3.10630756241606  
                0.37    0.342803198905658     0.550297501482232     0.880304329163236       1.3956130611823      2.16253831127455      3.16728134108742  
   0.370031323200398    0.342832139044189     0.550343753377997      0.88037747049353      1.39572557233343      2.16269917411255      3.16746961355641  
                0.38    0.352041352780964     0.565059177450272     0.903637024603308      1.43146087619774      2.21362327115922      3.22652421076135  
   0.386119641600415     0.35769371956987     0.574088436216479     0.917897908720229       1.4533266926856      2.24461481970694      3.26192345330503  
                0.39    0.361277365967927     0.579811988466816      0.92693333265419      1.46716276417375      2.26415832832707      3.28403288072522  
                 0.4     0.37051118254122      0.59455570563125     0.950192342594347      1.50271537742614      2.31413398703144      3.33980687577031  
   0.402207960000433    0.372549670683541     0.597809810987484     0.955322721587444      1.51054480294773      2.32509210187572      3.35188794114931  
                0.41      0.3797427466073     0.609290100383392      0.97341314731184      1.53811540554388      2.36354111003103      3.39384853113969  
    0.41829627840045    0.387399759622581     0.621506925807031     0.992648130497772      1.56736610546011      2.40409285018451      3.43737181638533  
                0.42    0.388972002305218     0.624014944512034     0.996594843391732      1.57335957620543      2.41237092418233      3.44616298270013  
                0.43    0.398198893807424     0.638730010163467      1.01973653120311      1.60844465598482      2.46061502578318      3.49675815237224  
   0.434384596800467    0.402243753843919     0.645178831141684      1.02987038175015      1.62377705892373      2.48158134107916      3.51840255387481  
                0.44    0.407423365320578     0.653435069849999       1.0428373149857      1.64336745114727      2.50826538566401      3.54564472886198  
                0.45    0.416645361086353     0.668129896458452      1.06589630293612      1.67812480843425      2.55531435402372      3.59283614374454  
   0.450472915200484    0.417081421032739     0.668824579900391      1.06698574747553      1.67976438702905      2.55752435404507      3.59502618051233  
                0.46    0.425864825382244     0.682814263258646      1.08891260729364       1.7127136158376      2.60175466500722      3.63834854295986  
   0.466561233600502    0.431912529111172     0.692443227526063      1.10399052656561      1.73531508690079      2.63189122334817      3.66730701099559  
                0.47    0.435081702522371     0.697487943911868      1.11188534442561      1.74713080336264      2.64757944102196      3.68220075378711  
                0.48    0.444295936858288     0.712150712479324      1.13481363491241      1.78137334378005      2.69278219679081      3.72441424737294  
   0.482649552000519    0.446736846246983     0.716033832086899      1.14088104559428      1.79041643735312      2.70465388527683      3.73532730457969  
                0.49    0.453507472779781     0.726802343430574      1.15769660363195      1.81543825336623      2.73735684313905      3.76501309689596  
   0.498737870400536    0.461554140862245     0.739595454367423      1.17765365973169      1.84505600694961      2.77578692081216      3.79918684484795  
                 0.5    0.462716254715679     0.741442611651956      1.18053337984377      1.84932259263217      2.78129769051328      3.80402393145709  
                0.51    0.471922227134653     0.756071292454985      1.20332309727261      1.88302346704031      2.82459945223027      3.84147588579261  
   0.514826188800554    0.476364181642002     0.763127157959246      1.21430475365051      1.89922166186262      2.84526759366344      3.85900244486786  
                0.52    0.481125334546019     0.770688161584742      1.22606489419162      1.91653802770954      2.86725724745407      3.87740054591325  
                0.53    0.490325521500541      0.78529299522824      1.24875791350497      1.94986347210798      2.90926660389976      3.91183189077936  
   0.530914507200571    0.491166737542925     0.786628009351532      1.25083074242429      1.95290157352683      2.91307588361417      3.91490738041888  
                0.54    0.499522732591232     0.799885570022776       1.2714013028301      1.98299704473331      2.95062346026258      3.94480623012832  
   0.547002825600588     0.50596157780195     0.810097078021159      1.28722807241766      2.00608422608183      2.97919451513313       3.9670507542797  
                0.55    0.508716912454155     0.814465663064264      1.29399421457937      2.01593603778072      2.99132416837125       3.9763621385763  
                0.56    0.517908005769222     0.829033051915548      1.31653580604131      2.04867779179796       3.0313654950645      4.00654038612206  
   0.563091144000606    0.520748471944917     0.833533436522575      1.32349322216798       2.0587584235989        3.043608981214      4.01559679484205  
                0.57    0.527095957260993     0.843587514614695       1.3390252394613      2.08121969632772      3.07074462379012      4.03538386518583  
   0.579179462400623    0.535527189795183     0.856936160577322      1.35962270325846      2.11091329708716      3.10630756241606       4.0607240925777  
                0.58    0.536280711699476     0.858128829683277      1.36146168212174      2.11355919053677      3.10945915592603      4.06293751432135  
                0.59    0.545462213900926     0.872656776134619      1.38384430642172      2.14569376383211      3.14750711182291       4.0892482387436  
    0.59526778080064    0.550297501482232     0.880304329163236       1.3956130611823      2.16253831127455      3.16728134108742       4.1026247781219  
                 0.6    0.554640408728639     0.887171133482044      1.40617228995612      2.17762095646357      3.18488693156834      4.11436482781943  
                0.61     0.56381524109375     0.901671681747083      1.42844481559426      2.20933836011311      3.22159747547251      4.13833786967202  
   0.611356099200658    0.565059177450272     0.903637024603308      1.43146087619774      2.21362327115922      3.22652421076135      4.14150364595003  
                0.62    0.572986655956029     0.916158201467674      1.45066107155785       2.2408436184703      3.25763802427567      4.16121966305389  
   0.627444417600675    0.579811988466816      0.92693333265419      1.46716276417375      2.26415832832707      3.28403288072522      4.17757722781516  
                0.63    0.582154598324676     0.930630473706336      1.47282025149855      2.27213442779413      3.29300827907791      4.18306412664648  
                0.64    0.591319013259114     0.945088280058324      1.49492155457483      2.30320853746084      3.32770836099177      4.20392670594736  
   0.643532736000692     0.59455570563125     0.950192342594347      1.50271537742614      2.31413398703144      3.33980687577031       4.2110728202786  
                0.65    0.600479845869784     0.959531402659759      1.51696418552835      2.33406375049772      3.36173881051865      4.22386427790857  
    0.65962105440071    0.609290100383392      0.97341314731184      1.53811540554388      2.36354111003103      3.39384853113969      4.24222747080842  
                0.66    0.609637041318938     0.973959624195741      1.53894735475972      2.36469792410271      3.39510058664996       4.2429350534923  
                0.67    0.618790544821426     0.988372727908438      1.56087027840368      2.39510897014965      3.42779506569432      4.26119847831141  
   0.675709372800727    0.624014944512034     0.996594843391732      1.57335957620543      2.41237092418233      3.44616298270013      4.27128692703525  
                0.68    0.627940301645493      1.00277049760515      1.58273217840368      2.42529485567918      3.45982403983213      4.27871513152467  
                0.69    0.637086257113568      1.01715271766635      1.60453228258586      2.45525360337499      3.49118971539917      4.29554662315716  
   0.691797691200744    0.638730010163467      1.01973653120311      1.60844465598482      2.46061502578318      3.49675815237224      4.29850455384734  
                 0.7    0.646228356603049       1.0315191730537      1.62626982473244      2.48498329202547       3.5218947109011      4.31175549001758  
   0.707886009600761    0.653435069849999       1.0428373149857      1.64336745114727      2.50826538566401      3.54564472886198      4.32414022307296  
                0.71    0.655366545547096      1.04586964931809      1.64794404465446      2.51448205697055      3.55194205476057      4.32740509038486  
                0.72    0.664500769435417      1.06020393260752      1.66955418826393      2.54374809053368       3.5813351827994      4.34255949763625  
   0.723974328000779    0.668129896458452      1.06589630293612      1.67812480843425      2.55531435402372      3.59283614374454      4.34845918053941  
                0.73    0.673630973815054      1.07452180967515      1.69109950764531      2.57277964243883      3.61007793545795      4.35728339298962  
                0.74     0.68275710429117      1.08882306788716      1.71257926112639      2.60157502021236      3.63817455475427      4.37164195753178  
   0.740062646400796    0.682814263258646      1.08891260729364       1.7127136158376      2.60175466500722      3.63834854295986       4.3717308953168  
                0.75    0.691879106527833      1.10310749523067      1.73399271334849      2.63013258956983      3.66562968098559      4.38570076370412  
   0.756150964800813    0.697487943911868      1.11188534442561      1.74713080336264      2.64757944102196      3.68220075378711       4.3942278959478  
                0.76    0.700996926248799      1.11737488032162      1.75533913533604      2.65845077478746       3.6924483491752      4.39952566641603  
                0.77    0.710110509238298       1.1316250124126      1.77661780456546      2.68652805905828      3.71863598526746      4.41318269395474  
   0.772239283200831    0.712150712479324      1.13481363491241      1.78137334378005      2.69278219679081      3.72441424737294      4.41622459843558  
                0.78    0.719219801341814       1.1458576814007      1.79782800503344      2.71436298483289      3.74419840207436      4.42673793885925  
   0.788327601600848    0.726802343430574      1.15769660363195      1.81543825336623      2.73735684313905      3.76501309689596      4.43799613071211  
                0.79    0.728324748466866      1.16007267783529      1.81896902732443      2.74195415414471      3.76914179497677      4.44025744892343  
                 0.8    0.737425296583787       1.1742697929258       1.8400401686776      2.76930022891963      3.79347273738393      4.45380711849182  
   0.804415920000865    0.741442611651956      1.18053337984377      1.84932259263217      2.78129769051328      3.80402393145709      4.45981715823467  
                0.81    0.746521391726508      1.18844881854946      1.86104073305299      2.79639993127016      3.81719817595484      4.46745258020874  
   0.820000000000001    0.755612979993331      1.20260954725901      1.88197003119702      2.82325204377373      3.84032542558528      4.48125909737889  
   0.820504238400882    0.756071292454985      1.20332309727261      1.88302346704031      2.82459945223027      3.84147588579261      4.48196071526683  
   0.830000000000001    0.764700007547707      1.21675177229041      1.90282738070731       2.8498554097354      3.86286216416439      4.49529145709455  
     0.8365925568009    0.770688161584742      1.22606489419162      1.91653802770954      2.86725724745407      3.87740054591325      4.50469704628776  
   0.840000000000001    0.773782420619015      1.23087528757051      1.92361210609673      2.87620893343465      3.88481642710495      4.50961386428136  
   0.850000000000001    0.782860165503335      1.24497988772463      1.94432353885685      2.90231158035646       3.9061966016514      4.52428983681126  
   0.852680875200917     0.78529299522824      1.24875791350497      1.94986347210798      2.90926660389976      3.91183189077936      4.52829246184325  
   0.860000000000001    0.791933188564222      1.25906536808425      1.96496101752053      2.92816237740639      3.92701142097015       4.5393821018274  
   0.868769193600934    0.799885570022776       1.2714013028301      1.98299704473331      2.95062346026258      3.94480623012832        4.553008213004  
   0.870000000000001     0.80100143623348      1.27313152469453      1.98552388772393      2.95376041310981      3.94726995802641      4.55495249342236  
   0.880000000000001    0.810064855011932      1.28717815432187      2.00601150226765      2.97910483779518      3.96698161925231       4.5710618518065  
   0.884857512000952    0.814465663064264      1.29399421457937      2.01593603778072      2.99132416837125       3.9763621385763      4.57909938843622  
   0.890000000000001    0.819123391470196      1.30120505446146      2.02642322117725      3.00419486376128      3.98615613801092      4.58776992409961  
   0.900000000000001    0.828176992249445      1.31521202334472      2.04675841176295      3.02902976542853      4.00480356786101      4.60513526687422  
   0.900945830400969    0.829033051915548      1.31653580604131      2.04867779179796       3.0313654950645      4.00654038612206      4.60681383790995  
   0.910000000000001    0.837225604062189      1.32919885994683      2.06701644867863       3.0536088794742      4.02293427562745      4.62321515057476  
   0.917034148800986    0.843587514614695       1.3390252394613      2.08121969632772      3.07074462379012      4.03538386518583      4.63639112588259  
   0.920000000000001    0.846269173693029      1.34316536399411      2.08719671398003      3.07793160495161      4.04055893428
   0.933122467201004    0.858128829683277      1.36146168212174      2.11355919053677      3.10945915592603      4.06293751432135      4.66806151859309  
   0.949210785601021    0.872656776134619      1.38384430642172      2.14569376383211      3.14750711182291       4.0892482387436      4.70204500789164  
   0.965299104001038    0.887171133482044      1.40617228995612      2.17762095646357      3.18488693156834      4.11436482781943      4.73855037480889  
   0.981387422401056    0.901671681747083      1.42844481559426      2.20933836011311      3.22159747547251      4.13833786967202       4.7777742956424  
   0.997475740801073    0.916158201467674      1.45066107155785       2.2408436184703      3.25763802427567      4.16121966305389      4.81990049310575  
    1.01356405920109    0.930630473706336      1.47282025149855      2.27213442779413      3.29300827907791      4.18306412664648      4.86509893484707  
    1.02965237760111    0.945088280058324      1.49492155457483      2.30320853746084      3.32770836099177      4.20392670594736      4.91352508140551  
    1.04574069600112    0.959531402659759      1.51696418552835      2.33406375049772      3.36173881051865      4.22386427790857      4.96531918543093  
    1.06182901440114    0.973959624195741      1.53894735475972      2.36469792410271      3.39510058664996       4.2429350534923      5.02060564375129  
    1.07791733280116    0.988372727908438      1.56087027840368      2.39510897014965      3.42779506569432      4.26119847831141      5.07949240362924  
    1.09400565120118     1.00277049760515      1.58273217840368      2.42529485567918      3.45982403983213      4.27871513152467      5.14207042431233  
    1.11009396960119     1.01715271766635      1.60453228258586      2.45525360337499      3.49118971539917      4.29554662315716      5.20841319474335  
    1.12618228800121      1.0315191730537      1.62626982473244      2.48498329202547       3.5218947109011      4.31175549001758      5.27857630806651  
    1.14227060640123     1.04586964931809      1.64794404465446      2.51448205697055      3.55194205476057      4.32740509038486       5.3525970933383  
    1.15835892480125     1.06020393260752      1.66955418826393      2.54374809053368       3.5813351827994      4.34255949763625      5.43049430463103  
    1.17444724320126     1.07452180967515      1.69109950764531      2.57277964243883      3.61007793545795      4.35728339298962      5.51226786750373  
    1.19053556160128     1.08882306788716      1.71257926112639      2.60157502021236      3.63817455475427      4.37164195753178      5.59789868260903  
     1.2066238800013     1.10310749523067      1.73399271334849      2.63013258956983      3.66562968098559      4.38570076370412      5.68734848600781  
    1.22271219840132     1.11737488032162      1.75533913533604      2.65845077478746       3.6924483491752      4.39952566641603      5.78055976557304  
    1.23880051680133      1.1316250124126      1.77661780456546      2.68652805905828      3.71863598526746      4.41318269395474      5.87745573268753  
    1.25488883520135      1.1458576814007      1.79782800503344      2.71436298483289      3.74419840207436      4.42673793885925       5.9779403482698  
    1.27097715360137     1.16007267783529      1.81896902732443      2.74195415414471      3.76914179497677      4.44025744892343      6.08189840200342  
    1.28706547200138      1.1742697929258       1.8400401686776      2.76930022891963      3.79347273738393      4.45380711849182      6.18919564349818  
     1.3031537904014     1.18844881854946      1.86104073305299      2.79639993127016      3.81719817595484      4.46745258020874      6.29967896397334  
    1.31924210880142     1.20260954725901      1.88197003119702      2.82325204377373      3.84032542558528      4.48125909737889      6.41317662692693  
    1.33533042720144     1.21675177229041      1.90282738070731       2.8498554097354      3.86286216416439      4.49529145709455      6.52949854614053  
    1.35141874560145     1.23087528757051      1.92361210609673      2.87620893343465      3.88481642710495      4.50961386428136      6.64843660926494  
    1.36750706400147     1.24497988772463      1.94432353885685      2.90231158035646       3.9061966016514      4.52428983681126      6.76976504513812  
    1.38359538240149     1.25906536808425      1.96496101752053      2.92816237740639      3.92701142097015       4.5393821018274      6.89324083290686  
    1.39968370080151     1.27313152469453      1.98552388772393      2.95376041310981      3.94726995802641      4.55495249342236      7.01860415095065  
    1.41577201920152     1.28717815432187      2.00601150226765      2.97910483779518      3.96698161925231       4.5710618518065      7.14557886354722  
    1.43186033760154     1.30120505446146      2.02642322117725      3.00419486376128      3.98615613801092      4.58776992409961      7.27387304316824  
    1.44794865600156     1.31521202334472      2.04675841176295      3.02902976542853      4.00480356786101      4.60513526687422      7.40317952625508  
    1.46403697440157     1.32919885994683      2.06701644867863       3.0536088794742      4.02293427562745      4.62321515057476      7.53317650029283  


==> anc/my_zeroin.c <==
/* Modified by R. Llave to remove the use of info in f 
   Also to check that there is a change of sign in the interval */

/*
 *  R : A Computer Language for Statistical Data Analysis
 *  Copyright (C) 1999, 2001 the R Development Core Team
 *
 *  This program is free software; you can redistribute it and/or modify
 *  it under the terms of the GNU General Public License as published by
 *  the Free Software Foundation; either version 2 of the License, or
 *  (at your option) any later version.
 *
 *  This program is distributed in the hope that it will be useful,
 *  but WITHOUT ANY WARRANTY; without even the implied warranty of
 *  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 *  GNU General Public License for more details.
 *
 *  You should have received a copy of the GNU General Public License
 *  along with this program; if not, write to the Free Software
 *  Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301  USA
 */

/* from NETLIB c/brent.shar with max.iter, add'l info and convergence
   details hacked in by Peter Dalgaard */

/*************************************************************************
 *			    C math library
 * function ZEROIN - obtain a function zero within the given range
 *
 * Input
 *	double zeroin(ax,bx,f,info,Tol,Maxit)
 *	double ax;			Root will be seeked for within
 *	double bx;			a range [ax,bx]
 *	double (*f)(double x); Name of the function whose zero
 *					will be seeked for
 *	void *info;			Add'l info passed to f
 *	double *Tol;			Acceptable tolerance for the root
 *					value.
 *					May be specified as 0.0 to cause
 *					the program to find the root as
 *					accurate as possible
 *
 *	int *Maxit;			Max. iterations
 *
 *
 * Output
 *	Zeroin returns an estimate for the root with accuracy
 *	4*EPSILON*abs(x) + tol
 *	*Tol returns estimated precision
 *	*Maxit returns actual # of iterations, or -1 if maxit was
 *      reached without convergence.
 *
 * Algorithm
 *	G.Forsythe, M.Malcolm, C.Moler, Computer methods for mathematical
 *	computations. M., Mir, 1980, p.180 of the Russian edition
 *
 *	The function makes use of the bisection procedure combined with
 *	the linear or quadric inverse interpolation.
 *	At every step program operates on three abscissae - a, b, and c.
 *	b - the last and the best approximation to the root
 *	a - the last but one approximation
 *	c - the last but one or even earlier approximation than a that
 *		1) |f(b)| <= |f(c)|
 *		2) f(b) and f(c) have opposite signs, i.e. b and c confine
 *		   the root
 *	At every step Zeroin selects one of the two new approximations, the
 *	former being obtained by the bisection procedure and the latter
 *	resulting in the interpolation (if a,b, and c are all different
 *	the quadric interpolation is utilized, otherwise the linear one).
 *	If the latter (i.e. obtained by the interpolation) point is
 *	reasonable (i.e. lies within the current interval [b,c] not being
 *	too close to the boundaries) it is accepted. The bisection result
 *	is used in the other case. Therefore, the range of uncertainty is
 *	ensured to be reduced at least by the factor 1.6
 *
 ************************************************************************
 */

#include <float.h>
#include <math.h>
#include <assert.h>


#define EPSILON DBL_EPSILON

double R_zeroin(			/* An estimate of the root */
    double ax,				/* Left border | of the range	*/
    double bx,				/* Right border| the root is seeked*/
    double (*f)(double x),	/* Function under investigation	*/

    //NOTE THAT IN THIS VERSION, IT DOES NOT USE INFO

    void *info,				/* Add'l info passed on to f	*/
    double *Tol,			/* Acceptable tolerance		*/
    int *Maxit)				/* Max # of iterations */
{
    double a,b,c,			/* Abscissae, descr. see above	*/
	fa, fb, fc;			/* f(a), f(b), f(c) */
    double tol;
    int maxit;

    a = ax;  b = bx;  fa = (*f)(a);  fb = (*f)(b);
    assert( fa*fb < 0.0); 
    c = a;   fc = fa;
    maxit = *Maxit + 1; tol = * Tol;

    while(maxit--)		/* Main iteration loop	*/
    {
	double prev_step = b-a;		/* Distance from the last but one
					   to the last approximation	*/
	double tol_act;			/* Actual tolerance		*/
	double p;			/* Interpolation step is calcu- */
	double q;			/* lated in the form p/q; divi-
					 * sion operations is delayed
					 * until the last moment	*/
	double new_step;		/* Step at this iteration	*/

	if( fabs(fc) < fabs(fb) )
	{				/* Swap data for b to be the	*/
	    a = b;  b = c;  c = a;	/* best approximation		*/
	    fa=fb;  fb=fc;  fc=fa;
	}
	tol_act = 2*EPSILON*fabs(b) + tol/2;
	new_step = (c-b)/2;

	if( fabs(new_step) <= tol_act || fb == (double)0 )
	{
	    *Maxit -= maxit;
	    *Tol = fabs(c-b);
	    return b;			/* Acceptable approx. is found	*/
	}

	/* Decide if the interpolation can be tried	*/
	if( fabs(prev_step) >= tol_act	/* If prev_step was large enough*/
	    && fabs(fa) > fabs(fb) ) {	/* and was in true direction,
					 * Interpolation may be tried	*/
	    register double t1,cb,t2;
	    cb = c-b;
	    if( a==c ) {		/* If we have only two distinct	*/
					/* points linear interpolation	*/
		t1 = fb/fa;		/* can only be applied		*/
		p = cb*t1;
		q = 1.0 - t1;
	    }
	    else {			/* Quadric inverse interpolation*/

		q = fa/fc;  t1 = fb/fc;	 t2 = fb/fa;
		p = t2 * ( cb*q*(q-t1) - (b-a)*(t1-1.0) );
		q = (q-1.0) * (t1-1.0) * (t2-1.0);
	    }
	    if( p>(double)0 )		/* p was calculated with the */
		q = -q;			/* opposite sign; make p positive */
	    else			/* and assign possible minus to	*/
		p = -p;			/* q				*/

	    if( p < (0.75*cb*q-fabs(tol_act*q)/2) /* If b+p/q falls in [b,c]*/
		&& p < fabs(prev_step*q/2) )	/* and isn't too large	*/
		new_step = p/q;			/* it is accepted
						 * If p/q is too large then the
						 * bisection procedure can
						 * reduce [b,c] range to more
						 * extent */
	}

	if( fabs(new_step) < tol_act) {	/* Adjust the step to be not less*/
	    if( new_step > (double)0 )	/* than tolerance		*/
		new_step = tol_act;
	    else
		new_step = -tol_act;
	}
	a = b;	fa = fb;			/* Save the previous approx. */
	b += new_step;	fb = (*f)(b);	/* Do step to a new approxim. */
	if( (fb > 0 && fc > 0) || (fb < 0 && fc < 0) ) {
	    /* Adjust c for it to have a sign opposite to that of b */
	    c = a;  fc = fa;
	}

    }
    /* failed! */
    *Tol = fabs(c-b);
    *Maxit = -1;
    return b;
}


==> anc/newtag <==
#!/bin/bash

NEWTAG=$1
NEWFILE=manifold${NEWTAG}.gnu

if [ -f ${NEWFILE} ]
then
	rm manifold${NEWTAG}.gnu
fi

eval "sed -e s/_/${NEWTAG}/g  manifold.gnu > ${NEWFILE}"


==> anc/test <==
#!/bin/bash


./foo 0.4 10.0 1 1 1 1 0.1 1
bash newtag 1

./foo 0.4 10.0 1 1 1 1 0.14 1
bash newtag 2

./foo 0.4 10.0 1 1 1 2 0.1 0.01 1
bash newtag 3

./foo 0.4 10.0 1 1 1 2 0.1 0.03 1
bash newtag 4

rm ./gnuplot/manifold1.gnu
rm ./gnuplot/manifold2.gnu
rm ./gnuplot/manifold3.gnu
rm ./gnuplot/manifold4.gnu

mv manifold1.gnu ./gnuplot
mv manifold2.gnu ./gnuplot
mv manifold3.gnu ./gnuplot
mv manifold4.gnu ./gnuplot

